Stein's method for negative binomial and hyper-negative-binomial laws, with applications

We develop Stein's method for the negative binomial law and for the hyper-negative-binomial law, the law of the smallest row total of an array of independent geometric variables given the differences of the row totals, with every constant explicit. The main instrument is a comparison of two biasings of the approximated variable, which cancels the rate term exactly at the matched parameter. We provide total variation bounds for sums of independent geometric variables at drifting parameters, for sums of dependent geometric variables (the Arratia-Goldstein-Gordon theorem with geometric summands and the Poisson law as an endpoint), and for Poisson mixtures; the exact conditional law of negative-binomial counts given their differences, with the Bessel law as its Poisson limit; and a dependency expansion for the column direction of a contingency table. A final section verifies every bound numerically, with one script per result.

==> anc/verify_companion/README.md <==
# Verification suite (companion)

One script per result of *Stein's method for negative binomial and hyper-negative-binomial laws, with applications*,
named after the result it verifies: `thm_2_06_factors.py` is Theorem 2.6, `cor_2_14_nbsum.py` is Corollary 2.14,
`rem_2_09_which.py` is Remark 2.9, and so on (`thm`, `lem`, `prop`, `cor`, `rem`, `def`, then section and number, then a
slug).  Section 5 of the paper quotes these outputs and nothing else.  Each script is self-contained apart from
`common.py` (birth–death targets, the Stein solution in its two stable forms, the exact factors Γ and Λ, biasings,
distances, coupled geometric pairs, column arrays, the row–column system) and the few that import a helper from the
script of an earlier result; each prints `[PASS]`/`[FAIL]` lines with the quantities compared and stops at the first
failure.  `python3 run_all.py` runs all 55 in the order of the results in about five minutes, with NumPy alone (the
optimal-transport couplings of `lem_3_25_vanishing.py` and `thm_3_26_expansion.py` are computed exactly by a minimum-cost
flow on the lattice, `common.w1_l1`).

The factor Λ is computed exactly throughout: each increment g_A(m+1) − g_A(m) is linear in the indicator of A, so its
supremum over A is the sum of the positive (or of the negative) coefficients (`Target.lambda_exact`).  Where a bound is
quoted in the paper with Λ replaced by a proved bound (2Γ, 1/(wρ), v/m², the Poisson factors), the script uses that
proved bound and prints the exact Λ beside it.

The lettered theorems of the introduction are verified through their body results: A = Corollary 2.14 with Theorem 2.8
(and Corollaries 2.24, 2.25); B = Theorem 2.17 with Definition 2.16, Remark 2.18 and Corollary 2.20; C = Theorem 2.19 with
Corollary 2.20, Proposition 2.21 and Remark 2.22; D = Corollary 2.26 with Remark 2.27; E = Theorem 3.2, Proposition 3.3
and Proposition 3.8; F = Theorem 3.19.

| script | result | what is checked |
|---|---|---|
| lem_2_02_geomrow | Lemma 2.2 | the c-fold convolution of Geom(1−q) is NB(c,q) |
| thm_2_05_solution | Theorem 2.5 | the characterizing identity and its converse, the solution formula (both forms), uniqueness (NB and HNB) |
| thm_2_06_factors | Theorem 2.6 | (i) exact Γ = brute-force supremum; (ii) the branch coverage and the closed bound under strict decrease; (iii) the Λ bound; the Section 5 figures (0.4875, 0.1788, 2.67, 1.52; 0.427, 0.202, 0.100; Γ√(cw) ∈ [0.425, 0.769]; looseness 1.1·10³) |
| rem_2_07_placement | Remark 2.7 | Γ = 1 for the geometric law via the closed-form term; the per-m bound of [BX01, Thm 2.10] |
| thm_2_08_nbfactors | Theorem 2.8 | exact Γ below every applicable closed bound on the 566-point grid; exact Λ below each of the five bounds on the subgrid |
| rem_2_09_which | Remark 2.9 | the crossover conditions; the regime map (503/63; 537/12/17); exact Λ within 3% of min{Γ, 1/(wρ)} on the subgrid |
| rem_2_10_signfail | Remark 2.10 | g_2(1), g_2(2), Δg_2(1) in closed form (5.0879·10⁻⁶), 284 positive increments, the failed monotonicity condition at (2,40,0,½) |
| thm_2_11_nbmaster | Theorem 2.11 | the two-biasings bound at several w and at w*, on a geometric sum and a Poisson-lognormal count (0.067 vs 0.0059; 0.86 vs 0.111) |
| rem_2_12_twolines | Remark 2.12 | the identity; W^b+1 = W^d for NB and the converse recursion; failure for a non-NB law |
| cor_2_14_nbsum | Corollary 2.14 | the Section 5 table (every entry), the one-stage and symmetric-drift ratios, the zero at y_j = w, the coupon collector |
| def_2_16_summandbias | Definition 2.16 | the two mixture identities for W^d and W^b |
| thm_2_17_couplingbody | Theorem 2.17 | the identity of the proof; the bound with optimally coupled pairs at several w including w = 0 |
| rem_2_18_independent | Remark 2.18 | the shared-phantom laws; Γ_w M_w for independent geometrics; the weights y_j/(1−y_j) on the occupancy instance; Bernoulli summands (2p²/(1+p); 0.62 vs 0.110, 0.32 vs 0.070) |
| thm_2_19_aggnb | Theorem 2.19 | the bound on coupled pairs (quoted figures), the Poisson regime, a triple with β > 0 |
| cor_2_20_monotone | Corollary 2.20 | stochastic monotonicity, the covariance form of the coupling term, the bound against the exact distance and the Q bound (quoted figures) |
| prop_2_21_aggnblambda | Proposition 2.21 | Λ(M* + Q) at w* (4.2, 3.7) |
| rem_2_22_nbpoisson | Remark 2.22 | the NB–Poisson identity and bound (0.026, 0.0023, 0.167 vs 0.148, 0.014, 0.99); the Poisson–Poisson bound; d_TV(π_w, π_0) → 0 |
| cor_2_24_occupancy | Corollary 2.24 | the flat-spectrum bound at the mean fugacity and at a second reference (0.212 vs 0.0089; 0.437 vs 0.037) |
| cor_2_25_randomstage | Corollary 2.25 | E d_TV over a finite law of the parameters against Γ c η/(1−y⁺) |
| cor_2_26_mixture | Corollary 2.26 | the biasing identities, the bound at the matched and an unmatched ρ, the Section 5 table, the ratios, exact Λ vs v/m² |
| rem_2_27_secondroute | Remark 2.27 | the mixed-Poisson bound of [BHJ92], the second route on every rate, the factor 886 |
| thm_3_02_target | Theorem 3.2 | the conditioned law is HNB (r = 2, 3), the fiber probability, dependence on w only |
| prop_3_03_kemp | Proposition 3.3 | the hypergeometric normalizer (113.859; r = 3), the quadratic ratio |
| lem_3_05_basic | Lemma 3.5 | balance, strict decrease of t_n iff c ≥ 2, the mode, E N = wẐ′/Ẑ, E d(N) = w E b(N), the geometric case c = 1 |
| rem_3_06_mode | Remark 3.6 | \|m* − (c−1)/s\| ≤ κ̄ + 1 on 150 systems |
| prop_3_08_poissonlimit | Proposition 3.8 | convergence to the hyper-Bessel law (quoted rate), r = 3, w b(n) → ν, the tail bound of the proof |
| cor_3_10_bessel | Corollary 3.10 | the Bessel law, its operator, the solution of its Stein equation and the bound on it |
| thm_3_11_fixedpoint | Theorem 3.11 | W^d = W^b + 1 and T W = W for HNB; failure for a conditioned heterogeneous array |
| thm_3_12_master | Theorem 3.12 | the bound at the HNB rates on conditioned heterogeneous arrays (2×3, 3×2), at several w and at w* |
| lem_3_13_phantom | Lemma 3.13 | (i) and (ii) |
| lem_3_14_sizebias | Lemma 3.14 | R^s = 1 + NB(c+1, q) = R + 1 + Geom |
| lem_3_15_geomchar | Lemma 3.15 | the single-coordinate characterization (four laws), the Riccati solution, the multivariate statement (three columns) |
| prop_3_17_factorbound | Proposition 3.17 | exact Γ, the Λ bound, the closed form for c ≥ 2, the √Var/d(m*) scaling, on four HNB laws |
| thm_3_19_colexpansion | Theorem 3.19 / Theorem F | r = 2 instance (1.11 vs 1.4·10⁻³), exchangeable columns, an r = 3 instance, the c = 30 wedge (quoted table) |
| thm_3_19_colexpansion_at_scale | Theorem 3.19 at scale | the obstruction instance (2.01 and 25.8 against 0.0034 and 0.053; floors 0.690, 6.09) |
| lem_3_21_convmom | Lemma 3.21 | mean and variance as log-derivatives of Ẑ, additivity |
| thm_3_22_aggconv | Theorem 3.22 | the convolution bound with matched and unmatched targets; the contraction step |
| lem_3_24_transfer | Lemma 3.24 | the algebraic expansions and both transfer identities on dependent column laws |
| lem_3_25_vanishing | Lemma 3.25 | costs vanish for product-geometric columns at their reference, not otherwise (four cases) |
| thm_3_26_expansion | Theorem 3.26 | (eq. expansion) with every constant from its definition on 24 random arrays and a comonotone array |
| cor_3_27_productform | Corollary 3.27 | η ≡ 0, the χ formulas, reduction to (eq. productform), the Barvinok mismatch |
| cor_3_28_capped | Corollary 3.28 | δ in closed form (exact arithmetic), η ≤ min{L, E(y,L)}, the multi-coordinate bounds |
| thm_3_29_tvregister | Theorem 3.29 | the register with closed-form costs on capped arrays |
| lem_4_02_sysid | Lemma 4.2 | π_{w,μ} ∝ π_{w,0} e^{μS}; the family is exponential in (m, S) |
| lem_4_03_syslc | Lemma 4.3 | standing assumptions, log-concavity and the factor bounds for interpolated HNB pairs |
| thm_4_04_sysmaster | Theorem 4.4 | summability, finite Γ̃ (= brute force), Λ̃ ≤ 2Γ̃, the bound at several (w, μ) for the shadow |
| thm_4_05_sysmatch | Theorem 4.5 | the ratio match, the sign change and root of ζ (μ* = 0.866, w* = 0.664), both defects vanish, strict convexity |
| rem_4_06_tworow | Remark 4.6 | the closed form of the contrast; constant exactly for permuted offsets |
| prop_4_07_rowcol | Proposition 4.7 | the mixture formula against enumeration, the canonical pair, the progression, the coarse ratios, the tail assumption |
| prop_4_08_shadow | Proposition 4.8 | the progression, the exponent Ω, the shadow against enumeration |
| prop_4_09_atom | Proposition 4.9 | the atom k*, its margins and its probability |
| lem_4_10_crosscov | Lemma 4.10 | the covariance identity for a row bracket on an exchangeable-column array |
| cor_4_11_crossdef | Corollary 4.11 | the rate defect at μ = 0 as a normalized covariance; the factor-by-factor display |
| thm_4_12_tablemaster | Theorem 4.12 | the bound with 2Γ̃ on the named instance (382, 3.49, 0.108 vs 0.220, 0.072, 0.018) |
| thm_4_13_system | Theorem 4.13 | the same bound and its localization at the atom |


==> anc/verify_companion/common.py <==
"""Shared helpers for the verification scripts of
'Stein's method for negative binomial and hyper-negative-binomial laws, with applications'.
Every script is self-contained apart from this file; each prints [PASS]/[FAIL] lines and stops at the first failure."""
import math, random, itertools
import numpy as np
from math import lgamma

def lC(n, k):
    """log binomial C(n,k) for real n >= k >= 0."""
    return lgamma(n+1)-lgamma(k+1)-lgamma(n-k+1)

class Target:
    """Birth-death target pi_{b,d,w} of Section 2: rates b, d (callables), parameter w, truncated at N."""
    def __init__(self, b, d, w, N):
        self.b, self.d, self.w, self.N = b, d, w, N
        lp = [0.0]
        for n in range(N): lp.append(lp[-1]+math.log(w*b(n)/d(n+1)))
        mx = max(lp); p = np.exp(np.array(lp)-mx); self.p = p/p.sum()
        self.F = np.cumsum(self.p); self.G = np.cumsum(self.p[::-1])[::-1]
    def tail_mass_ok(self, tol=1e-12): return self.p[-1] < tol
    def solve(self, h):
        """Stein solution for bounded h: g(m+1) = (1/(w b(m) p_m)) sum_{n<=m} (h(n)-pi h) p_n; g(0)=0."""
        h = np.asarray(h, float); ht = h - float((h*self.p).sum()); g = np.zeros(self.N+2)
        mode = int(np.argmax(self.p)); head = 0.0
        for m in range(mode+1):
            head += ht[m]*self.p[m]; g[m+1] = head/(self.w*self.b(m)*self.p[m])
        tail = 0.0
        for m in range(self.N-1, mode, -1):
            tail += ht[m+1]*self.p[m+1]
            g[m+1] = -tail/(self.w*self.b(m)*self.p[m]) if self.p[m] > 1e-300 else 0.0   # second form of eq:solution
        return g
    def gamma_exact(self):
        """Theorem 2.6(i): sup_m F(m) G(m+1) / (d(m+1) p_{m+1})."""
        best = 0.0
        for m in range(self.N):
            if self.p[m+1] > 1e-250: best = max(best, self.F[m]*self.G[m+1]/(self.d(m+1)*self.p[m+1]))
        return best
    def factors_brute(self, trials, rnd):
        """Gamma and Lambda as suprema over indicator test sets: the extremal sets [0,m] and random sets."""
        Gm = Lm = 0.0; sets = [[1.0]*(m+1)+[0.0]*(self.N-m) for m in range(self.N+1)]
        sets += [[1.0 if rnd.random() < .5 else 0.0 for _ in range(self.N+1)] for _ in range(trials)]
        for A in sets:
            g = self.solve(A); Gm = max(Gm, float(np.max(np.abs(g[1:])))); Lm = max(Lm, float(np.max(np.abs(np.diff(g)))))
        return Gm, Lm
    def lambda_exact(self, mmax=None):
        """Exact Lambda = sup_A sup_m |g_A(m+1)-g_A(m)|: each increment is linear in the indicator of A, so the supremum
        over A is the sum of the positive (or of the negative) coefficients."""
        N = self.N; n = np.arange(N+1); best = 0.0
        if mmax is None: mmax = N-1
        def coef(m):
            if m < 0: return np.zeros(N+1)
            return self.p*np.where(n <= m, self.G[m+1], -self.F[m])/(self.w*self.b(m)*self.p[m])
        for m in range(min(mmax, N-1)+1):
            if self.p[m] < 1e-250: continue
            cd = coef(m)-coef(m-1); best = max(best, float(cd[cd > 0].sum()), float(-cd[cd < 0].sum()))
        return best
    def stein_defect(self, W, f):
        """E (A f)(W) = E[w b(W) f(W+1) - d(W) f(W)] for a pmf W on 0..N."""
        f = np.asarray(f, float)
        return sum(W[n]*(self.w*self.b(n)*f[n+1] - self.d(n)*f[n]) for n in range(len(W)) if n+1 < len(f))

def NB(rho, w, N):
    return Target(lambda n: n+rho, lambda n: n, w, N)

def HNB(kap, c, w, N):
    """Hyper-negative-binomial: b(n) = prod_i (n+kappa_i+c), d(n) = prod_i (n+kappa_i) (kappa_r = 0)."""
    return Target(lambda n: math.prod(n+k+c for k in kap), lambda n: math.prod(n+k for k in kap), w, N)

def Poisson(lam, N):
    """Poisson(lam) as the birth-death target with b = lam, d(n) = n, w = 1."""
    return Target(lambda n: lam, lambda n: n, 1.0, N)

def nb_pmf(rho, w, N):
    return np.exp(np.array([lC(n+rho-1, n)+n*math.log(w)+rho*math.log(1-w) for n in range(N+1)]))

def geom_pmf(y, N): return (1-y)*y**np.arange(N+1)

def conv(pmfs, N):
    out = np.zeros(N+1); out[0] = 1.0
    for p in pmfs: out = np.convolve(out, p)[:N+1]
    return out

def geom_sum_pmf(ys, N): return conv([geom_pmf(y, N) for y in ys], N)

def pair_law(y1, y2, theta, N):
    """Joint pmf on [0..N]^2 of a geometric pair: with probability theta the comonotone coupling of Geom(1-y1) and
    Geom(1-y2) (the copy when y1 = y2), otherwise independent.  Both marginals are geometric."""
    g1 = geom_pmf(y1, N); g2 = geom_pmf(y2, N)
    J = (1-theta)*np.outer(g1, g2)
    F1 = np.concatenate([[0.0], np.cumsum(g1)]); F2 = np.concatenate([[0.0], np.cumsum(g2)])
    C = np.zeros((N+1, N+1))
    for a in range(N+1):
        for b in range(N+1):
            m = min(F1[a+1], F2[b+1]) - max(F1[a], F2[b])
            if m > 0: C[a, b] = m
    return J + theta*C

def pairs_sum(pairs, N):
    """Law of W = sum over independent geometric pairs (y1, y2, theta), and the list of the parameters y_j."""
    Wp = np.zeros(N+1); Wp[0] = 1.0; ys = []
    for (y1, y2, th) in pairs:
        J = pair_law(y1, y2, th, N); S = np.zeros(2*N+1)
        for u in range(N+1): S[u:u+N+1] += J[u]
        Wp = np.convolve(Wp, S)[:N+1]; ys += [y1, y2]
    return Wp, ys

def nb_family_factors(w, lam, N):
    """(target pi_w, Gamma_w, proved Lambda_w bound) for the family of Theorems 2.17 and 2.19: pi_w = NB(lam/w, w) with
    Lambda_w <= min{2 Gamma_w, 1/lam} (Theorem 2.8), and the Poisson endpoint w = 0 with the factors of [AGG89, BHJ92]."""
    if w == 0:
        T = Poisson(lam, N); return T, min(1.0, 1.4/math.sqrt(lam)), (1-math.exp(-lam))/lam
    T = NB(lam/w, w, N); Gm = T.gamma_exact(); return T, Gm, min(2*Gm, 1/lam)

def tv(p, q): return 0.5*float(np.sum(np.abs(p-q))) + 0.5*abs(1-p.sum()) + 0.5*abs(1-q.sum())
def wass(p, q): return float(np.sum(np.abs(np.cumsum(p)-np.cumsum(q))))

def biasings(W, b, d):
    """W^b (prop. to b(n) W(n)), W^d (prop. to d(n) W(n)), and the rate moments beta_b, beta_d."""
    n = np.arange(len(W)); bb = np.array([b(k) for k in n]); dd = np.array([d(k) for k in n])
    beta_b = float((bb*W).sum()); beta_d = float((dd*W).sum())
    return bb*W/beta_b, dd*W/beta_d, beta_b, beta_d

def quoted_ok(a, b):
    """Does the computed a agree with the quoted figure b to within half a unit of b's last significant digit?"""
    if b == 0: return abs(a) < 1e-12
    mant, ex = f"{b:.14e}".split("e"); sig = max(len(mant.replace(".", "").rstrip("0").lstrip("0")), 1)
    return abs(a-b) <= 1e-9*abs(b) or abs(a-b) <= 0.55*10.0**(int(ex)-sig+1)

def report(name, ok, detail=""):
    print(f"[{'PASS' if ok else 'FAIL'}] {name}" + (f"  {detail}" if detail else ""))
    if not ok: raise AssertionError(name)

# ---------------------------------------------------------------------------------------------------------------
# Column arrays with arbitrary within-column laws (Definitions 3.18, 3.23; Lemmas 3.24, 3.25; Theorem 3.26).
# A column law is a dict {tuple z in N^r: probability}; the system is a list of c column laws.
# ---------------------------------------------------------------------------------------------------------------
def col_convolve(laws, r):
    """Law of the sum of the columns (dict on N^r); the empty list gives the point mass at 0."""
    out = {tuple([0]*r): 1.0}
    for law in laws:
        new = {}
        for z, pz in out.items():
            for x, px in law.items():
                s = tuple(a+b for a, b in zip(z, x)); new[s] = new.get(s, 0.0) + pz*px
        out = new
    return out

def diff_map(u): return tuple(u[i]-u[i+1] for i in range(len(u)-1))

def tilt_column(law, S, plus):
    """The S-tilt of a column: weight prod_{i in S} x_i (plus=False, the d-tilt) or prod_{i in S} (x_i+1) (the b-tilt);
    returns (tilted law, normalizer chi)."""
    wts = {z: math.prod(z[i] + (1 if plus else 0) for i in S) for z in law}
    chi = sum(wts[z]*law[z] for z in law)
    if chi == 0: return None, 0.0
    return {z: wts[z]*law[z]/chi for z in law if wts[z] > 0}, chi

def w1_l1(mu, nu):
    """The l1-Wasserstein distance between two finitely supported laws on Z^r (dicts {point: mass}), exactly, by a
    minimum-cost flow on the lattice box spanned by the two supports: the l1 distance between two lattice points is the
    length of a shortest grid path, so the optimal transport cost is the minimum cost of routing the excess mu - nu
    along unit-cost grid edges.  Successive shortest augmenting paths (Dijkstra with potentials); each augmentation
    saturates one source or sink, so there are at most as many augmentations as support points.  NumPy only."""
    import heapq
    pts = set(mu) | set(nu); r = len(next(iter(pts)))
    lo = [min(p[i] for p in pts) for i in range(r)]; hi = [max(p[i] for p in pts) for i in range(r)]
    nodes = list(itertools.product(*[range(lo[i], hi[i]+1) for i in range(r)])); idx = {v: k for k, v in enumerate(nodes)}
    n = len(nodes); SRC, SNK = n, n+1; N = n+2
    # residual graph: adjacency lists of edge ids; edges stored as (to, cap, cost); edge e and e^1 are a pair
    to = []; cap = []; cost = []; adj = [[] for _ in range(N)]
    def add(u, v, c, w):
        adj[u].append(len(to)); to.append(v); cap.append(c); cost.append(w)
        adj[v].append(len(to)); to.append(u); cap.append(0.0); cost.append(-w)
    for v in nodes:
        for i in range(r):
            u = list(v); u[i] += 1; u = tuple(u)
            if u in idx: add(idx[v], idx[u], math.inf, 1.0); add(idx[u], idx[v], math.inf, 1.0)
    total = 0.0
    for v in pts:
        b = mu.get(v, 0.0) - nu.get(v, 0.0)
        if b > 0: add(SRC, idx[v], b, 0.0); total += b
        elif b < 0: add(idx[v], SNK, -b, 0.0)
    pot = [0.0]*N; flow_cost = 0.0; sent = 0.0
    while sent < total - 1e-15:
        dist = [math.inf]*N; prev = [-1]*N; dist[SRC] = 0.0; heap = [(0.0, SRC)]
        while heap:
            d, u = heapq.heappop(heap)
            if d > dist[u]: continue
            for e in adj[u]:
                if cap[e] > 1e-15:
                    nd = d + cost[e] + pot[u] - pot[to[e]]
                    if nd < dist[to[e]] - 1e-15: dist[to[e]] = nd; prev[to[e]] = e; heapq.heappush(heap, (nd, to[e]))
        if dist[SNK] == math.inf: break
        for v in range(N):
            if dist[v] < math.inf: pot[v] += dist[v]
        f = total - sent; v = SNK; path = []
        while v != SRC:
            e = prev[v]; path.append(e); f = min(f, cap[e]); v = to[e ^ 1]
        for e in path:
            cap[e] -= f; cap[e ^ 1] += f; flow_cost += f*cost[e]
            if cap[e] < 1e-15: cap[e] = 0.0
        sent += f
    return float(flow_cost)

def w1_l1_product(mu, nu, r):
    """The l1-Wasserstein distance between two laws on N^r with independent coordinates: the sum over the coordinates
    of the one-dimensional distances (the product of the optimal one-dimensional couplings is optimal for the l1 cost)."""
    total = 0.0
    for i in range(r):
        a = {}; b = {}
        for z, p in mu.items(): a[z[i]] = a.get(z[i], 0.0) + p
        for z, p in nu.items(): b[z[i]] = b.get(z[i], 0.0) + p
        M = max(max(a), max(b)) + 1; pa = np.zeros(M); pb = np.zeros(M)
        for k, p in a.items(): pa[k] = p
        for k, p in b.items(): pb[k] = p
        total += wass(pa, pb)
    return total

def column_costs(cols, r, q, product=False):
    """eta^(S)_j, delta^(S)_j, chi^{S,x+1}_j for every column j and nonempty S (Definition 3.23(a)-(b)); with
    product=True the columns are assumed to have independent coordinates and eta is computed coordinatewise."""
    subsets = [S for k in range(1, r+1) for S in itertools.combinations(range(r), k)]
    eta = {}; delta = {}; chi1 = {}
    for S in subsets:
        eS = tuple(1 if i in S else 0 for i in range(r)); wS = math.prod(q[i] for i in S)
        for j, law in enumerate(cols):
            Zx, chix = tilt_column(law, S, False); Zx1, chix1 = tilt_column(law, S, True)
            shifted = {tuple(a+b for a, b in zip(z, eS)): pz for z, pz in Zx1.items()}
            eta[(S, j)] = 0.0 if Zx is None else (w1_l1_product(Zx, shifted, r) if product else w1_l1(Zx, shifted))
            delta[(S, j)] = abs(chix - wS*chix1); chi1[(S, j)] = chix1
    return subsets, eta, delta, chi1

def fiber_constants(cols, r, kvec, q):
    """theta, tau_1, omega of Definition 3.23(d) on the window of Definition 3.18 (the lattice box hull of the points
    k - diff(z), z in the support of the sum of at most r columns, original or tilted), and P(D = k)."""
    c = len(cols); joint = col_convolve(cols, r); Pk = sum(p for u, p in joint.items() if diff_map(u) == tuple(kvec))
    # the window
    variants = []
    for law in cols:
        vs = [law]
        for k in range(1, r+1):
            for S in itertools.combinations(range(r), k):
                for plus in (False, True):
                    t, _ = tilt_column(law, S, plus)
                    if t is not None: vs.append(t)
        variants.append(vs)
    pts = set()
    for size in range(0, r+1):
        for L in itertools.combinations(range(c), size):
            for choice in itertools.product(*[range(len(variants[j])) for j in L]):
                for u in col_convolve([variants[j][ch] for j, ch in zip(L, choice)], r):
                    pts.add(tuple(kk - d for kk, d in zip(kvec, diff_map(u))))
    lo = [min(p[i] for p in pts) for i in range(r-1)]; hi = [max(p[i] for p in pts) for i in range(r-1)]
    inwin = lambda s: all(lo[i] <= s[i] <= hi[i] for i in range(r-1))
    theta = tau1 = omega = 0.0
    for size in range(0, r+1):
        for L in itertools.combinations(range(c), size):
            red = col_convolve([cols[j] for j in range(c) if j not in L], r)
            PD = {}; condV = {}
            for u, pu in red.items():
                s = diff_map(u); PD[s] = PD.get(s, 0.0) + pu; condV.setdefault(s, {}); condV[s][u[-1]] = condV[s].get(u[-1], 0.0) + pu
            for s in PD:
                if not inwin(s): continue
                theta = max(theta, PD[s]/Pk)
                for i in range(r-1):
                    for sgn in (1, -1):
                        s2 = list(s); s2[i] += sgn; s2 = tuple(s2)
                        if not inwin(s2): continue
                        tau1 = max(tau1, abs(PD[s]-PD.get(s2, 0.0))/Pk)
                        if s2 in PD:
                            M = max(max(condV[s]), max(condV[s2])) + 1; l1 = np.zeros(M); l2 = np.zeros(M)
                            for v, pv in condV[s].items(): l1[v] = pv/PD[s]
                            for v, pv in condV[s2].items(): l2[v] = pv/PD[s2]
                            omega = max(omega, wass(l1, l2))                     # one-dimensional: the cdf formula
    return theta, tau1, omega, Pk, (lo, hi)

def expansion_bound(cols, r, kvec, q, Hfactors=None, product=False):
    """Theorem 3.26: the exact distance of L(U_r | D = k) from HNB(kappa, c, w), the bound (eq. expansion) with the
    exact Gamma and the exact Lambda, and its ingredients."""
    c = len(cols); kap = [sum(kvec[i:]) for i in range(r-1)] + [0]; w = math.prod(q)
    joint = col_convolve(cols, r); Pk = sum(p for u, p in joint.items() if diff_map(u) == tuple(kvec))
    W = {}
    for u, p in joint.items():
        if diff_map(u) == tuple(kvec): W[u[-1]] = W.get(u[-1], 0.0) + p/Pk
    N = 500; H = HNB(kap, c, w, N); Gam = H.gamma_exact(); Lam = H.lambda_exact(250) if Hfactors is None else Hfactors
    dtv = 0.5*sum(abs(W.get(n, 0.0) - H.p[n]) for n in range(N+1)) + 0.5*sum(p for n, p in W.items() if n > N)
    subsets, eta, delta, chi1 = column_costs(cols, r, q, product)
    nub = {S: sum(p*math.prod(u[i]+c for i in range(r) if i not in S) for u, p in joint.items()) for S in subsets}
    H_S = {S: sum(chi1[(S, j)]*eta[(S, j)] for j in range(c)) for S in subsets}; D_S = {S: sum(delta[(S, j)] for j in range(c)) for S in subsets}
    theta, tau1, omega, _, win = fiber_constants(cols, r, kvec, q)
    bound = (theta*(1+2*omega)*Lam + 2*tau1*Gam)*w*sum(nub[S]*H_S[S] for S in subsets) + Gam*theta*sum(nub[S]*D_S[S] for S in subsets)
    return dict(dtv=dtv, bound=bound, Gamma=Gam, Lambda=Lam, theta=theta, tau1=tau1, omega=omega, eta=eta, delta=delta, H=H_S, Delta=D_S, nub=nub, W=W, Pk=Pk, window=win)

# ---------------------------------------------------------------------------------------------------------------
# The row-column system of Section 4 on a 2 x c product-form array X_ij ~ Geom(1 - x_i y_j) (Propositions 4.7-4.9).
# ---------------------------------------------------------------------------------------------------------------
class RowColumn:
    """Row difference U_1 - U_2 = kr, column offsets lam_j = V_j - V_c; the joint fiber shadow P_bullet on the
    progression L (Proposition 4.8), the column-conditioned law pi_2 by the mixture formula (Proposition 4.7), and the
    coarse rate pair of the system on L."""
    def __init__(self, x, y, kr, lam, N):
        self.x, self.y, self.kr, self.lam, self.N = x, y, kr, lam, N; r = 2; c = len(y); self.r, self.c = r, c
        self.g = math.gcd(r, c); self.h = c//self.g; self.kap = (kr, 0)
        self.Omega = (x[0]*x[1])**(c//self.g)*math.prod(y)**(r//self.g)
        self.ks = [k for k in range(0, N-c*self.h) if (r*k+sum(self.kap)-sum(lam)) % c == 0 and (r*k+sum(self.kap)-sum(lam))//c >= 0]
        # the shadow: counts |T(r(k), c(k))| times Omega^{(k-k0)/h}
        self.shadow = np.array([self.count(*self.margins(k))*self.Omega**((k-self.ks[0])/self.h) for k in self.ks]); self.shadow /= self.shadow.sum()
        # pi_2 by the mixture formula (Proposition 4.7)
        self.G = [self.col_sum_pmf(j) for j in range(c)]; pi2 = np.zeros(N+1)
        for wp in range(N+1):
            vs = [wp+l for l in lam] + [wp]
            if max(vs) > N: break
            pw = math.prod(self.G[j][vs[j]] for j in range(c)); law = np.zeros(N+1); law[0] = 1.0
            for j in range(c): law = np.convolve(law, self.cond_row2(j, vs[j]))[:N+1]
            pi2 += pw*law
        self.pi2 = pi2/pi2.sum()
        # coarse ratios on L: rho1 from the HNB row operator at w = 1, rho2 the canonical ratio of pi_2
        M = len(self.ks); self.M = M
        rho1 = lambda k: (k+kr+c)*(k+c)/((k+1+kr)*(k+1))
        self.rho1c = [math.prod(rho1(self.ks[m]+i) for i in range(self.h)) for m in range(M-1)]
        self.rho2c = [self.pi2[self.ks[m+1]]/self.pi2[self.ks[m]] for m in range(M-1)]
        self.S = [0.0]
        for m in range(M-1): self.S.append(self.S[-1]+math.log(self.rho2c[m]/self.rho1c[m]))
    def z(self, i, j): return self.x[i]*self.y[j]
    def margins(self, k):
        wp = (self.r*k+sum(self.kap)-sum(self.lam))//self.c
        return [k+self.kap[0], k], [wp+l for l in self.lam] + [wp]
    @staticmethod
    def count(rr, cc):
        """|T(rr, cc)| for two rows: row-1 vectors t <= cc with sum rr[0], row 2 = cc - t."""
        return sum(1 for t in itertools.product(*[range(v+1) for v in cc]) if sum(t) == rr[0])
    def col_sum_pmf(self, j):
        N = self.N; p = np.zeros(N+1)
        for a in range(N+1):
            for b in range(N+1-a): p[a+b] += (1-self.z(0, j))*self.z(0, j)**a*(1-self.z(1, j))*self.z(1, j)**b
        return p
    def cond_row2(self, j, v):
        p = np.array([self.z(0, j)**(v-t)*self.z(1, j)**t for t in range(v+1)]); return p/p.sum()
    def family(self, w, mu):
        """pi_{w,mu} on L: ratio w rho1^{1-mu} rho2^mu between consecutive support points."""
        lp = [0.0]
        for m in range(self.M-1): lp.append(lp[-1]+math.log(w)+(1-mu)*math.log(self.rho1c[m])+mu*math.log(self.rho2c[m]))
        p = np.exp(np.array(lp)-max(lp)); return p/p.sum()
    def rates(self, mu):
        """The coarse pair (b~, d~) on L: b~(m) = B_1(m)^{1-mu} (B_2 = 1), d~(m+1) = b~(m)/(rho1^{1-mu} rho2^mu)."""
        kr, c, h = self.kr, self.c, self.h
        b = lambda m: (math.prod((self.ks[m]+i+kr+c)*(self.ks[m]+i+c) for i in range(h)))**(1-mu) if m < self.M else 1.0
        def d(m):
            if m == 0: return 0.0
            return b(m-1)/(self.rho1c[m-1]**(1-mu)*self.rho2c[m-1]**mu)
        return b, d
    def defects(self, mu):
        """(w*(mu), zeta(mu), (b~, d~)) for the shadow: the ratio match and the contrast defect of Theorem 4.5."""
        b, d = self.rates(mu); Wb, Wd, bb, bd = biasings(self.shadow, b, d); wst = bd/bb
        S_arr = np.array(self.S); ES_b = float((np.concatenate([[0], Wb[:-1]])*S_arr).sum()); ES_d = float((Wd*S_arr).sum())
        return wst, ES_d-ES_b, (b, d)


==> anc/verify_companion/cor_2_14_nbsum.py <==
"""Corollary 2.14 (Heterogeneous geometric sums), the body of Theorem A.  The bound Gamma sum_j |y_j - w|/(1-y_j)
against the exact distance, with Gamma the exact factor of NB(c, w): the table of Section 5 at w = 1/2 (one stage
displaced, symmetric drift; c = 5, 20, 80; every entry asserted to three figures), the ratios 1.77 ... 1.61 on the first
face and 1.2/eta on the second, the one-stage bound Gamma |eta|/(1-w-eta), the bound Gamma c eta/(1-max y_j) at
w = ybar, the coupon collector (bound 2.76 against distance 0.56 at c = 10), and the zero at y_j = w."""
import math
from common import *

def row(c, ys, w, N):
    pw = geom_sum_pmf(ys, N); T = NB(c, w, N); G = T.gamma_exact()
    return tv(pw, T.p), G*sum(abs(y-w)/(1-y) for y in ys), G

if __name__ == "__main__":
    w = 0.5
    table_one = {(5,0.05):(2.68e-2,4.75e-2),(5,0.10):(5.84e-2,1.07e-1),(5,0.20):(1.40e-1,2.85e-1),
                 (20,0.05):(1.38e-2,2.24e-2),(20,0.10):(3.08e-2,5.04e-2),(20,0.20):(7.90e-2,1.35e-1),
                 (80,0.05):(6.99e-3,1.11e-2),(80,0.10):(1.57e-2,2.49e-2),(80,0.20):(4.13e-2,6.64e-2)}
    table_sym = {(5,0.02):(9.03e-4,5.13e-2),(5,0.05):(5.66e-3,1.29e-1),(5,0.10):(2.29e-2,2.64e-1),
                 (20,0.02):(1.44e-3,8.50e-2),(20,0.05):(9.04e-3,2.14e-1),(20,0.10):(3.65e-2,4.34e-1),
                 (80,0.02):(2.74e-3,1.61e-1),(80,0.05):(1.72e-2,4.05e-1),(80,0.10):(6.89e-2,8.23e-1)}
    expect_one = {(5,0.05):1.77,(5,0.10):1.83,(5,0.20):2.03,(20,0.05):1.62,(20,0.10):1.64,(20,0.20):1.70,(80,0.05):1.58,(80,0.10):1.59,(80,0.20):1.61}
    close = lambda a, b: abs(a-b) <= 0.006*abs(b)      # three significant figures
    for c in (5, 20, 80):
        N = 60+14*c
        for eta in (0.05, 0.10, 0.20):
            d, bd, G = row(c, [w+eta]+[w]*(c-1), w, N); qd, qb = table_one[(c,eta)]
            report(f"one stage off c={c} eta={eta}: TV {d:.3e} <= bound {bd:.3e}, ratio {bd/d:.2f} (quoted {expect_one[(c,eta)]})",
                   d <= bd and abs(bd/d-expect_one[(c,eta)]) < 0.02 and close(d, qd) and close(bd, qb) and abs(bd - G*eta/(1-w-eta)) < 1e-12)
        for eta in (0.02, 0.05, 0.10):
            ys = [w+eta*(2*j/(c-1)-1) for j in range(c)]; d, bd, G = row(c, ys, w, N); qd, qb = table_sym[(c,eta)]
            report(f"symmetric drift c={c} eta={eta}: TV {d:.3e} <= bound {bd:.3e}, ratio {bd/d:.1f} ~ 1.2/eta",
                   d <= bd and abs(bd/d*eta-1.17) < 0.1 and close(d, qd) and close(bd, qb) and abs(sum(ys)/c - w) < 1e-12
                   and bd <= G*c*eta/(1-max(ys)) + 1e-12)
    d0, b0, _ = row(5, [w]*5, w, 200); report("y_j = w: distance and bound both zero", d0 < 1e-13 and b0 == 0)
    d, bd, G = row(10, [j/10 for j in range(10)], 0.45, 3000)
    report("coupon collector c=10 against NB(10, 0.45): bound 2.76 > 1, distance 0.56", abs(bd-2.76) < 0.02 and abs(d-0.56) < 0.01, f"bound {bd:.2f}, TV {d:.2f}")


==> anc/verify_companion/cor_2_20_monotone.py <==
"""Corollary 2.20 (Monotone neighbourhoods), the second bound of Theorem C.  On the coupled geometric pairs of
Theorem 2.19 (neighbourhood = the pair, so W_j is the sum of the other pairs and R_j the partner) the law of the partner
given X_j is stochastically increasing, the coupling term E X_j E|R^(j) - R^[j]| under the monotone coupling, computed
from the conditional laws, equals (1-y_j)|Cov(X_j, R_j)|, and the bound Gamma_w M_w + Lambda_w sum_j (1-y_j)|Cov(X_j,R_j)|
dominates the exact distance and lies below the Q bound of Theorem 2.19.  Quoted: twenty summands with y = 0.4 at w = y:
covariance bounds 0, 0.42, 0.83, 1.67 at theta = 0, 1/4, 1/2, 1 against distances 0, 0.051, 0.097, 0.5 and Q bounds
2.2, 3.2, 4.2, 6.1; the heterogeneous instance at ybar: 0.61 in place of 3.5 against 0.061; the Poisson regime: 0.51 in
place of 0.57 at w = y and 0.48 in place of 0.54 at w = 0, against 0.126 and 0.132."""
import random
import numpy as np
from common import *

def stoch_increasing(J, floor=1e-6):
    """Is the law of the second coordinate given the first stochastically increasing in the first?  (rows with mass
    at least `floor`; the comonotone construction is exactly monotone and rows of tiny mass carry rounding noise)"""
    rows = [J[x]/J[x].sum() for x in range(J.shape[0]) if J[x].sum() > floor]
    cdfs = [np.cumsum(r) for r in rows]
    return all(np.all(cdfs[i+1] <= cdfs[i] + 1e-9) for i in range(len(cdfs)-1))

def instance(pairs, N):
    Wp, ys = pairs_sum(pairs, N); a = np.arange(N+1); covs = []; mono = True; Q = 0.0; coup = 0.0
    for (y1, y2, th) in pairs:
        Jp = pair_law(y1, y2, th, N); E12 = float((Jp*np.outer(a, a)).sum()); E1 = y1/(1-y1); E2 = y2/(1-y2); cov = E12-E1*E2
        covs += [cov, cov]; mono &= stoch_increasing(Jp) and stoch_increasing(Jp.T)
        Q += (1+y1)*E12 + y1*E2 + (1+y2)*E12 + y2*E1
        for (Jx, Ex) in ((Jp, E1), (Jp.T, E2)):
            px = Jx.sum(axis=1); cond = [Jx[x]/px[x] if px[x] > 1e-300 else None for x in range(N+1)]
            pb = (a+1)*px/(Ex+1)                                     # the law of X^* (the (x+1)-biased summand); X^(j) = X^* + 1
            term = sum(pb[x]*wass(cond[x+1], cond[x]) for x in range(N) if pb[x] > 1e-300 and cond[x] is not None and cond[x+1] is not None)
            coup += Ex*term                                          # the monotone coupling is the Wasserstein coupling of the two conditional laws
    return Wp, ys, covs, mono, Q, coup

if __name__ == "__main__":
    rnd = random.Random(1); het = [(rnd.uniform(0.3, 0.5), rnd.uniform(0.3, 0.5), 0.3) for _ in range(8)]; quoted = {}
    for label, pairs, NN, ws in (("20 geometrics y=0.4 copied w.p. 0", [(0.4, 0.4, 0.0)]*10, 400, (0.4,)),
                                 ("20 geometrics y=0.4 copied w.p. 1/4", [(0.4, 0.4, 0.25)]*10, 400, (0.4,)),
                                 ("20 geometrics y=0.4 copied w.p. 1/2", [(0.4, 0.4, 0.5)]*10, 400, (0.4,)),
                                 ("20 geometrics y=0.4 copied w.p. 1", [(0.4, 0.4, 1.0)]*10, 400, (0.4,)),
                                 ("16 heterogeneous, theta=0.3", het, 500, (0.0, 0.3, None, 0.5)),
                                 ("100 geometrics y=0.02 copied w.p. 1/2", [(0.02, 0.02, 0.5)]*50, 80, (0.02, 0.0))):
        Wp, ys, covs, mono, Q, coup = instance(pairs, NN)
        lam = sum(ys); covterm = sum((1-yj)*abs(cv) for yj, cv in zip(ys, covs))
        report(f"{label}: partner law stochastically increasing in X_j; coupling term = sum (1-y_j)|Cov|", mono and abs(coup-covterm) < 1e-8, f"coupling term {coup:.4f}, covariance form {covterm:.4f}")
        for w in ws:
            if w is None: w = lam/len(ys)
            T, Gm, Lb = nb_family_factors(w, lam, NN); M = sum(abs(w-yj)*yj/(1-yj) for yj in ys); d = tv(Wp, T.p)
            bq = Gm*M + Lb*Q; bc = Gm*M + Lb*covterm
            report(f"    w={w:.3f}: d_TV {d:.4f} <= covariance bound {bc:.4f} <= Q bound {bq:.3f}", d <= bc + 1e-12 and bc <= bq + 1e-12)
            quoted[(label, round(w, 3))] = (d, bc, bq)
    k = [("20 geometrics y=0.4 copied w.p. 0", 0.4), ("20 geometrics y=0.4 copied w.p. 1/4", 0.4), ("20 geometrics y=0.4 copied w.p. 1/2", 0.4), ("20 geometrics y=0.4 copied w.p. 1", 0.4)]
    v = [quoted[x] for x in k]
    report("quoted: distances 0, 0.051, 0.097, 0.5; covariance bounds 0, 0.42, 0.83, 1.67; Q bounds 2.2, 3.2, 4.2, 6.1",
           all(abs(x[0]-t) < 1e-3 for x, t in zip(v, (0, 0.0514, 0.0968, 0.5))) and all(abs(x[1]-t) < 6e-3 for x, t in zip(v, (0, 0.4167, 0.8333, 1.6667)))
           and all(abs(x[2]-t) < 0.05 for x, t in zip(v, (2.2, 3.2, 4.2, 6.1))))
    lamh = sum(y1+y2 for y1, y2, _ in het); h = quoted[("16 heterogeneous, theta=0.3", round(lamh/16, 3))]
    report("quoted: heterogeneous instance at ybar: 0.61 in place of 3.5, against 0.061", abs(h[1]-0.61) < 0.006 and abs(h[2]-3.5) < 0.05 and abs(h[0]-0.061) < 0.001)
    p1 = quoted[("100 geometrics y=0.02 copied w.p. 1/2", 0.02)]; p0 = quoted[("100 geometrics y=0.02 copied w.p. 1/2", 0.0)]
    report("quoted: Poisson regime: 0.51 in place of 0.57 at w = y and 0.48 in place of 0.54 at w = 0, against 0.126 and 0.132",
           abs(p1[1]-0.51) < 0.006 and abs(p1[2]-0.57) < 0.006 and abs(p0[1]-0.48) < 0.006 and abs(p0[2]-0.54) < 0.006 and abs(p1[0]-0.126) < 0.001 and abs(p0[0]-0.132) < 0.001)


==> anc/verify_companion/cor_2_24_occupancy.py <==
"""Corollary 2.24 (A single species in inhomogeneous boxes): c = 20 boxes with beta*eps_j on a uniform grid in [lo, hi],
flat-spectrum law NB(c, e^{-beta ebar}) at the mean fugacity ybar = (1/c) sum_j e^{-beta eps_j}; the bound
Gamma sum_j |e^{-beta eps_j} - e^{-beta ebar}|/(1 - e^{-beta eps_j}) against the exact distance; and at a second reference
ebar.  Quoted: [0.6, 0.8]: ybar = 0.498, one ball per box, bound 0.212 against 0.0089; [0.5, 0.9]: 0.437 against 0.037."""
import math
from common import *

if __name__ == "__main__":
    c = 20
    for lo, hi, exp_d, exp_b in ((0.6, 0.8, 0.0089, 0.212), (0.5, 0.9, 0.037, 0.437)):
        ys = [math.exp(-(lo+(hi-lo)*j/(c-1))) for j in range(c)]; ybar = sum(ys)/c
        for w in (ybar, 0.45):
            pw = geom_sum_pmf(ys, 860); T = NB(c, w, 860); G = T.gamma_exact(); d = tv(pw, T.p); bd = G*sum(abs(y-w)/(1-y) for y in ys)
            tag = "mean fugacity" if w == ybar else "e^{-beta ebar} = 0.45"
            report(f"beta*eps in [{lo},{hi}], {tag}: d_TV {d:.4f} <= {bd:.3f}", d <= bd + 1e-12,
                   f"ybar {ybar:.3f}, balls per box {sum(y/(1-y) for y in ys)/c:.2f}, Gamma {G:.3f}")
            if w == ybar: report(f"    quoted ({exp_d}, {exp_b})", abs(d-exp_d) < 0.0015 and abs(bd-exp_b) < 0.003)


==> anc/verify_companion/cor_2_25_randomstage.py <==
"""Corollary 2.25 (Random stage parameters): with random y_j independent of the trials, E|y_j - w| <= eta and
y_j <= y+ < 1, the conditional law of W given the parameters satisfies E d_TV(L(W | y), NB(c, w)) <= Gamma_{c,w} c eta/(1-y+).
Checked on a finite law of the parameter vector: each y_j takes the values w - a, w, w + a independently; the
expectation of the conditional distance (exact, over all 3^c configurations) against the bound, c = 4 and c = 5."""
import itertools
from common import *

if __name__ == "__main__":
    for c, w, a, probs in ((4, 0.5, 0.1, (0.3, 0.4, 0.3)), (5, 0.4, 0.15, (0.25, 0.5, 0.25)), (4, 0.6, 0.05, (0.5, 0.0, 0.5))):
        vals = (w-a, w, w+a); N = 300; T = NB(c, w, N); G = T.gamma_exact()
        eta = sum(p*abs(v-w) for p, v in zip(probs, vals)); yplus = w+a
        Ed = 0.0
        for cfg in itertools.product(range(3), repeat=c):
            pr = 1.0
            for k in cfg: pr *= probs[k]
            if pr == 0: continue
            ys = [vals[k] for k in cfg]; Ed += pr*tv(geom_sum_pmf(ys, N), T.p)
        bd = G*c*eta/(1-yplus)
        report(f"c={c}, w={w}, y_j in {{w-a, w, w+a}}, a={a}: E d_TV = {Ed:.4f} <= Gamma c eta/(1-y+) = {bd:.4f}", Ed <= bd + 1e-12, f"eta {eta:.3f}, y+ {yplus}, Gamma {G:.3f}")


==> anc/verify_companion/cor_2_26_mixture.py <==
"""Corollary 2.26 (Poisson mixtures), the body of Theorem D.  For W | Lambda ~ Poisson(Lambda): W^d = 1 + W^s and
W^b = w* L(1+W^s) + (1-w*) L(W) with w* = m/(m+rho), beta_d/beta_b = w*; the bound Lambda_{rho,w*} m d_W(W^b, W^s)
<= min{2 Gamma, 1/(rho w*)} m d_W(W^b, W^s) against the exact distance to NB(rho, w*), at the matched choice
w* = 1 - m/v, rho = m^2/(v-m) (then 1/(rho w*) = v/m^2) and at an unmatched rho; zero for a Gamma rate.  Two-point,
three-point, Gamma and lognormal rates; the exact first-difference factor is printed for comparison.  Quoted (Section 5
table): the six rows; the ratio of the corollary to the distance between 3.8 and 5.8; the exact Lambda between 0.80 and
0.93 of v/m^2."""
import math, random
import numpy as np
from common import *

def poisson_mixture(lams, probs, N):
    p = np.zeros(N+1); n = np.arange(N+1); lg = np.array([lgamma(k+1) for k in range(N+1)])
    for lam, pr in zip(lams, probs):
        if lam > 0: p += pr*np.exp(-lam + n*math.log(lam) - lg)
        else: p[0] += pr
    return p

def study(name, lams, probs, N, rho=None):
    lams = np.asarray(lams, float); probs = np.asarray(probs, float); probs = probs/probs.sum()
    m = float((lams*probs).sum()); v = m + float((lams**2*probs).sum()) - m*m
    matched = rho is None
    if matched: rho = m*m/(v-m)
    w = m/(m+rho); W = poisson_mixture(lams, probs, N); T = NB(rho, w, N); assert T.tail_mass_ok(1e-9)
    Wb, Wd, beta_b, beta_d = biasings(W, T.b, T.d); Ws = poisson_mixture(lams, lams*probs/m, N)
    shift = lambda q: np.concatenate([[0.0], q[:-1]])
    ok = np.max(np.abs(Wd - shift(Ws))) < 1e-10 and np.max(np.abs(Wb - (w*shift(Ws) + (1-w)*W))) < 1e-10 and abs(beta_d/beta_b - w) < 1e-10
    dW = wass(Wb, Ws); Gm = T.gamma_exact(); Lx = T.lambda_exact(100); Lbound = min(2*Gm, 1/(w*rho)); bound = Lbound*m*dW; d = tv(W, T.p)
    tag = "matched" if matched else f"rho={rho}"
    report(f"{name} ({tag}): W^d = 1 + W^s, W^b = w* L(1+W^s) + (1-w*) L(W), beta_d/beta_b = w*", ok, f"m={m:.3f} v={v:.3f} rho={rho:.3f} w*={w:.3f}")
    report(f"{name} ({tag}): d_TV(W, NB) = {d:.4e} <= {bound:.4e}", d <= bound + 1e-12 and Lx <= Lbound + 1e-9,
           f"Lambda bound {Lbound:.4f} = min(2 Gamma={2*Gm:.4f}, 1/(rho w*)={1/(w*rho):.4f}) (exact Lambda {Lx:.4f}), d_W={dW:.4e}, ratio {bound/d if d > 1e-9 else float('nan'):.2f}")
    if matched: report(f"{name}: 1/(rho w*) = v/m^2", abs(1/(w*rho) - v/m**2) < 1e-12)
    return d, bound, m, v, rho, w, Lx, Lbound

if __name__ == "__main__":
    rows = {}
    rows["{1.9,2.1}"] = study("Lambda uniform on {1.9,2.1}", [1.9, 2.1], [0.5, 0.5], 80)
    rows["{1,3}"] = study("Lambda uniform on {1,3}", [1.0, 3.0], [0.5, 0.5], 400)
    study("Lambda uniform on {1,3}", [1.0, 3.0], [0.5, 0.5], 400, rho=2.0)
    rows["{2,4}"] = study("Lambda uniform on {2,4}", [2.0, 4.0], [0.5, 0.5], 400)
    rows["{1,2,4}"] = study("Lambda uniform on {1,2,4}", [1.0, 2.0, 4.0], [1/3]*3, 400)
    xs = np.linspace(0.005, 40, 8000)
    rows["Gamma"] = study("Gamma rate, shape 3, scale 1 (discretized)", xs, np.exp(2.0*np.log(xs) - xs), 300)
    report("Gamma rate: distance and bound both below 1e-9", rows["Gamma"][0] < 1e-9 and rows["Gamma"][1] < 1e-9)
    rows["lognormal"] = study("lognormal rate, median 2, log-spread 1/2 (discretized)", xs, np.exp(-(np.log(xs)-math.log(2.0))**2/(2*0.25))/xs, 300)
    table = {"{1.9,2.1}": (2, 2.01, 400, 0.005, 3.5e-6, 1.4e-5), "{1,3}": (2, 3, 4, 1/3, 0.0268, 0.128), "{2,4}": (3, 4, 9, 0.25, 0.0122, 0.0481),
             "{1,2,4}": (2.33, 3.89, 3.5, 0.4, 0.0221, 0.126), "lognormal": (2.27, 3.73, 3.52, 0.392, 0.0181, 0.0851)}
    close = quoted_ok
    for k, (m, v, rho, w, d, bd) in table.items():
        r = rows[k]; report(f"quoted row {k}: m={m}, v={v}, rho={rho}, w={w}, d_TV {d}, corollary {bd}",
                           close(r[2], m) and close(r[3], v) and close(r[4], rho) and close(r[5], w) and close(r[0], d) and close(r[1], bd),
                           f"m={r[2]:.3g} v={r[3]:.3g} rho={r[4]:.3g} w={r[5]:.3g} d_TV={r[0]:.3g} corollary={r[1]:.3g}")
    ratios = [rows[k][1]/rows[k][0] for k in ("{1.9,2.1}", "{1,3}", "{2,4}", "{1,2,4}", "lognormal")]
    report("quoted: ratio of the corollary to the distance between 3.8 and 5.8", 3.8 <= min(ratios) and max(ratios) <= 5.8, f"[{min(ratios):.2f}, {max(ratios):.2f}]")
    lr = [rows[k][6]/rows[k][7] for k in rows]
    report("quoted: exact Lambda between 0.80 and 0.93 of the proved bound v/m^2", 0.80 <= min(lr) and max(lr) <= 0.93, f"[{min(lr):.3f}, {max(lr):.3f}]")


==> anc/verify_companion/cor_3_10_bessel.py <==
"""Corollary 3.10 (A Stein operator for the Bessel law): two independent Poisson counts of means nu_1, nu_2 conditioned
on their difference k have the Bessel pmf proportional to lambda^n/(n!(n+k)!), lambda = nu_1 nu_2; the law annihilates
lambda f(W+1) - W(W+k) f(W) for a random bounded f (quoted: to 2e-15); the solution g(m+1) = (1/(lambda p_m)) sum_{n<=m}
(h(n)-pi h) p_n of the Stein equation is bounded, with |g(m+1)| <= F(m)G(m+1)/(lambda p_m); and a non-Bessel law
(a shifted one) has a nonzero defect."""
import math, random
import numpy as np
from common import *

if __name__ == "__main__":
    N = 220; k = 3; n1, n2 = 3.0, 2.0; lam = n1*n2
    P1 = np.exp(np.array([-n1+(n+k)*math.log(n1)-lgamma(n+k+1) for n in range(N+1)])); P2 = np.exp(np.array([-n2+n*math.log(n2)-lgamma(n+1) for n in range(N+1)]))
    condP = P1*P2; condP /= condP.sum()
    Bess = np.exp(np.array([n*math.log(lam)-lgamma(n+1)-lgamma(n+k+1) for n in range(N+1)])); Bess /= Bess.sum()
    report("Poissons conditioned on their difference = Bessel(lambda = nu_1 nu_2, k)", tv(condP, Bess) < 1e-12)
    rnd = random.Random(5); f = np.array([rnd.uniform(-1, 1) for _ in range(N+2)])
    defect = sum(Bess[n]*(lam*f[n+1]-n*(n+k)*f[n]) for n in range(N+1))
    report("E[lambda f(W+1) - W(W+k) f(W)] = 0 under the Bessel law", abs(defect) < 2e-15, f"{defect:.1e}")
    report("balance identity lambda p_n = (n+1)(n+k+1) p_{n+1}", max(abs(lam*Bess[n]-(n+1)*(n+k+1)*Bess[n+1])/(lam*Bess[n]) for n in range(100)) < 1e-12)
    # the solution of the Stein equation for h = indicator of [0, 4] (the Bessel law as the birth-death target with
    # b = lambda, d(n) = n(n+k), w = 1; the solution formula in its two stable forms), its bound, and the residual
    T = Target(lambda n: lam, lambda n: n*(n+k), 1.0, N); report("the Bessel law is the target of the pair b = lambda, d(n) = n(n+k)", tv(T.p, Bess) < 1e-12)
    h = np.array([1.0]*5 + [0.0]*(N-4)); ht = h - float((h*T.p).sum()); g = T.solve(h)
    res = max(abs(lam*g[n+1] - n*(n+k)*g[n] - ht[n]) for n in range(100))
    report("the displayed g solves the Stein equation (residual on n < 100)", res < 1e-10, f"{res:.1e}")
    report("|g(m+1)| <= F(m)G(m+1)/(lambda p_m), bounded", all(abs(g[m+1]) <= T.F[m]*T.G[m+1]/(lam*T.p[m]) + 1e-12 for m in range(100)) and max(abs(g[:150])) < 10, f"max |g| = {max(abs(g[:150])):.4f}")
    other = np.roll(Bess, 1); other[0] = 0; other /= other.sum()
    report("a shifted law has a nonzero defect for the solution g", abs(sum(other[n]*(lam*g[n+1]-n*(n+k)*g[n]) for n in range(N+1))) > 1e-3)


==> anc/verify_companion/cor_3_27_productform.py <==
"""Corollary 3.27 (Product-form heterogeneous geometric columns): for independent geometric coordinates with arbitrary
parameters y_ij, every coupling cost eta^(S)_j vanishes (the shared-phantom coupling), chi^{S,x}_j = prod y_ij/(1-y_ij),
chi^{S,x+1}_j = prod 1/(1-y_ij), and (eq. expansion) reduces to (eq. productform); in the Barvinok calibration
y_ij = q_i beta_j the mismatch is w_S |beta_j^|S| - 1|.  Checked by evaluating the general machinery of Theorem 3.26 on
truncated geometric columns (L = 18) and comparing with the closed product-form bound of Theorem 3.19."""
import itertools, math
import numpy as np
from common import *
from thm_3_19_colexpansion import expansion_r2

def geom_column(ys, L):
    pts = list(itertools.product(range(L+1), repeat=len(ys)))
    return {z: math.prod((1-y)*y**zi for y, zi in zip(ys, z)) for z in pts}

if __name__ == "__main__":
    Y = [[0.30, 0.34, 0.27], [0.22, 0.25, 0.20]]; r, c, L = 2, 3, 18; q = [sum(Y[i])/c for i in range(r)]
    cols = [geom_column([Y[i][j] for i in range(r)], L) for j in range(c)]
    subsets, eta, delta, chi1 = column_costs(cols, r, q, product=True)
    report("every coupling cost eta^(S)_j vanishes (to the truncation error)", max(eta.values()) < 1e-6, f"max eta {max(eta.values()):.1e}")
    ok = True
    for S in subsets:
        for j in range(c):
            Zx, chix = tilt_column(cols[j], S, False)
            ok &= abs(chix - math.prod(Y[i][j]/(1-Y[i][j]) for i in S)) < 1e-6 and abs(chi1[(S, j)] - math.prod(1/(1-Y[i][j]) for i in S)) < 1e-6
            ok &= abs(delta[(S, j)] - math.prod(1/(1-Y[i][j]) for i in S)*abs(math.prod(Y[i][j] for i in S) - math.prod(q[i] for i in S))) < 1e-6
    report("chi^{S,x} = prod y/(1-y), chi^{S,x+1} = prod 1/(1-y), delta = prod (1-y)^{-1} |prod y - w_S|", ok)
    res = expansion_bound(cols, r, (2,), q, product=True)
    ex, bd, th = expansion_r2(Y, 2)
    report("(eq. expansion) on the truncated columns = the product-form bound of Theorem 3.19 (same theta, same bound)",
           abs(res["theta"]-th) < 1e-6 and abs(res["bound"]-bd) < 1e-5 and abs(res["dtv"]-ex) < 1e-9, f"{res['bound']:.6f} vs {bd:.6f}; theta {res['theta']:.4f} vs {th:.4f}")
    beta = [1.1, 0.9, 1.0]; qb = (0.3, 0.22); Yb = [[qb[i]*b for b in beta] for i in range(r)]
    ok = all(abs(abs(math.prod(Yb[i][j] for i in S) - math.prod(qb[i] for i in S)) - math.prod(qb[i] for i in S)*abs(beta[j]**len(S)-1)) < 1e-12 for S in subsets for j in range(c))
    report("Barvinok calibration: |prod_{i in S} y_ij - w_S| = w_S |beta_j^|S| - 1|", ok)


==> anc/verify_companion/cor_3_28_capped.py <==
"""Corollary 3.28 (Capped geometric columns; binary entries): for X ~ Geom(1-y) conditioned on X <= L and reference
q = y, the singleton weight cost is delta = (L+1)(1-y) y^{L+1}/(1-y^{L+1}) exactly (2y^2/(1+y) for binary entries), the
singleton coupling cost obeys eta <= min{L, E(y,L)} with E the explicit expression (eq. etacap), computed in exact
rational arithmetic against the exact eta of the comonotone coupling of two laws on a line; and for a column with
independent capped coordinates the multi-coordinate costs obey eta^(S) <= sum_{i in S} E(y_i, L_i) and
delta^(S) <= sum_i delta^({i}) prod_{i' != i} E(X_i' + 1)."""
import itertools, math
from fractions import Fraction as Fr
import numpy as np
from common import *

def capped_costs_exact(y, L, N=None):
    """Exact (rational) delta, eta, and the expression E(y, L) for Geom(1-y) capped at L, reference q = y."""
    y = Fr(y); N = L+2 if N is None else N
    pt = [(1-y)*y**t for t in range(L+1)]; Z = sum(pt); pt = [p/Z for p in pt]
    EX = sum(t*pt[t] for t in range(L+1)); delta = abs(EX - y*(EX+1))
    s = [t*pt[t]/EX for t in range(L+1)]                               # size bias, support 1..L
    r = [Fr(0)] + [(t+1)*pt[t]/(EX+1) for t in range(L+1)]             # (x+1)-bias shifted by 1, support 1..L+1
    Fs = Fr(0); Fr_ = Fr(0); eta = Fr(0)
    for t in range(L+2):
        Fs += s[t] if t < len(s) else 0; Fr_ += r[t]; eta += abs(Fs-Fr_)
    T1 = lambda K: sum(t*y**t for t in range(K+1, 400)); T2 = lambda K: sum(t*t*y**t for t in range(K+1, 400))
    M = y/(1-y)**2; M2 = y*(1+y)/(1-y)**3; Mt = M-T1(L); N1 = 1/(1-y)**2; N2 = (1+y)/(1-y)**3; Nt = N1-T1(L+1)/y
    E = M2*T1(L)/(Mt*M) + (1-y)**2*T2(L)/y + N2*T1(L+1)/(y*Nt*N1) + (1-y)**2*T2(L+1)/y
    return delta, eta, E

if __name__ == "__main__":
    for y, L in ((Fr(1, 5), 1), (Fr(1, 2), 1), (Fr(7, 10), 3), (Fr(1, 2), 5), (Fr(9, 10), 10), (Fr(1, 5), 30)):
        delta, eta, E = capped_costs_exact(y, L); closed = (L+1)*(1-y)*y**(L+1)/(1-y**(L+1))
        report(f"y={y}, L={L}: delta = (L+1)(1-y)y^(L+1)/(1-y^(L+1)) exactly; eta = {float(eta):.3e} <= min{{L, E}} = {float(min(L, E)):.3e}", delta == closed and eta <= min(L, E) and (L != 1 or closed == 2*y*y/(1+y)))
    # multi-coordinate costs on a column with independent capped coordinates (r = 2)
    ys = (0.4, 0.6); Ls = (2, 3); r = 2
    pts = list(itertools.product(range(Ls[0]+1), range(Ls[1]+1)))
    marg = [np.array([(1-y)*y**t for t in range(L+1)])/sum((1-y)*y**t for t in range(L+1)) for y, L in zip(ys, Ls)]
    col = {z: float(marg[0][z[0]]*marg[1][z[1]]) for z in pts}
    subsets, eta, delta, chi1 = column_costs([col], r, ys)
    Es = [float(capped_costs_exact(Fr(y).limit_denominator(100), L)[2]) for y, L in zip(ys, Ls)]
    EX1 = [float((np.arange(L+1)*m).sum()) + 1 for m, L in zip(marg, Ls)]
    ok_eta = eta[((0, 1), 0)] <= Es[0] + Es[1] + 1e-12 and all(eta[((i,), 0)] <= Es[i] + 1e-12 for i in range(2))
    d_single = [delta[((i,), 0)] for i in range(2)]
    ok_delta = delta[((0, 1), 0)] <= d_single[0]*EX1[1] + d_single[1]*EX1[0] + 1e-12
    report("independent capped coordinates: eta^(S) <= sum_i E(y_i, L_i) and delta^(S) <= sum_i delta_i prod_{i'} E(X_i'+1)", ok_eta and ok_delta,
           f"eta(pair) {eta[((0, 1), 0)]:.4f} <= {Es[0]+Es[1]:.4f}; delta(pair) {delta[((0, 1), 0)]:.4f} <= {d_single[0]*EX1[1]+d_single[1]*EX1[0]:.4f}")


==> anc/verify_companion/cor_4_11_crossdef.py <==
"""Corollary 4.11 (The rate-moment inputs are commutators): with exchangeable columns, at mu = 0, w = w_r^h (the row
equation's own parameter on the progression of step h) and f = 1, the moment defect |beta_d~ - w beta_b~| of the shadow under the coarse row pair (B_1, D_1) equals the normalized
covariance of (D_1 - w_r B_1)(W) with 1{D_c = lambda} given D_r; also the factor-by-factor display of Section 4,
with P(D_c = lambda | W = n, D_r = k) a ratio of weighted table counts.  Same instance as Lemma 4.10 (y_j = 0.5)."""
import itertools, math
import numpy as np
from common import *

if __name__ == "__main__":
    x, y = [0.55, 0.40], [0.5, 0.5, 0.5]; kr, lam = 1, (2, 1); N = 40; RC = RowColumn(x, y, kr, lam, N); c = 3; h = RC.h
    q = [x[i]*y[0] for i in range(2)]; w_r = q[0]*q[1]
    rows = [geom_sum_pmf([x[i]*yy for yy in y], 3*N) for i in range(2)]
    joint = np.array([rows[1][n]*rows[0][n+kr] for n in range(2*N)]); Prow = joint/joint.sum()
    def pdc_given(n):
        rr = [n+kr, n]; num = 0.0; den = 0.0
        for t in itertools.product(*[range(rr[0]+1)]*c):
            if sum(t) != rr[0]: continue
            for u in itertools.product(*[range(rr[1]+1)]*c):
                if sum(u) != rr[1]: continue
                wt = math.prod(RC.z(0, j)**t[j]*RC.z(1, j)**u[j] for j in range(c)); den += wt
                V = [t[j]+u[j] for j in range(c)]
                if V[0]-V[2] == lam[0] and V[1]-V[2] == lam[1]: num += wt
        return num/den
    # the coarse pair on the progression: B_1(k) = prod_{s<h} b(k+s), D_1(k+h) = prod_{s<h} d(k+s+1) at the fine rates of HNB((kr,0), c, .)
    bf = lambda n: (n+kr+c)*(n+c); df = lambda n: (n+kr)*n
    B1 = lambda k: math.prod(bf(k+s) for s in range(h)); D1 = lambda k: math.prod(df(k-h+s+1) for s in range(h)) if k >= h else 0.0
    # the shadow on fine points: weight Prow(n) P(D_c | n), zero off the progression
    pts = list(range(0, 19)); pd = {n: (pdc_given(n) if n in RC.ks else 0.0) for n in pts}
    Pb = np.array([Prow[n]*pd[n] for n in pts]); PDc = Pb.sum(); Pb /= PDc
    beta_b = sum(Pb[i]*B1(n) for i, n in enumerate(pts)); beta_d = sum(Pb[i]*D1(n) for i, n in enumerate(pts))
    # the coarse ratio pi(k+h)/pi(k) = w_r^h prod of the fine ratios: the row equation's own parameter on the progression is w_r^h
    wc = w_r**h; defect = abs(beta_d - wc*beta_b)
    bracket = np.array([D1(n) - wc*B1(n) for n in pts])
    cov = float(sum(Prow[n]*bracket[i]*pd[n] for i, n in enumerate(pts))) - float(sum(Prow[n]*bracket[i] for i, n in enumerate(pts)))*PDc
    allb = np.array([D1(n) - wc*B1(n) for n in range(2*N)])
    report("the h-step coarsened row bracket at w = w_r^h is annihilated by the HNB row law: E[(D_1 - w_r^h B_1)(W) | D_r] = 0",
           abs(float((Prow*allb).sum())) < 1e-9*float((Prow*np.abs(allb)).sum()), f"{float((Prow*allb).sum()):.2e}")
    report("|beta_d~ - w beta_b~| at mu = 0, w = w_r^h equals |Cov_{|D_r}((D_1 - w B_1)(W), 1{D_c})| / P(D_c | D_r)", abs(defect - abs(cov)/PDc) < 1e-9*max(1, defect), f"{defect:.6f} = {abs(cov)/PDc:.6f}")
    num = sum(Prow[n]*bracket[i]*pd[n] for i, n in enumerate(pts)); den = sum(Prow[n]*pd[n] for i, n in enumerate(pts))
    report("the factor-by-factor display: |sum_n P(W=n|D_r)(d-wb)(n) P(D_c|n,D_r)| / sum_n P(W=n|D_r) P(D_c|n,D_r)", abs(abs(num)/den - defect) < 1e-9*max(1, defect))


==> anc/verify_companion/def_2_16_summandbias.py <==
"""Definition 2.16 (The two biasings at a summand): the identities n P(W=n) = sum_j E[X_j 1{W=n}] and
(n+c) P(W=n) = sum_j E[(X_j+1) 1{W=n}], so that W^d (size bias) is the mixture of the W^(j) with weights E X_j/E W and
W^b (b(n) = n+c) the mixture of the W^[j] with weights (E X_j+1)/(E W+c).  Checked on W = X_1 + X_2 + X_3 with (X_1, X_2)
a dependent geometric pair and X_3 an independent geometric."""
import numpy as np
from common import *

if __name__ == "__main__":
    N = 120; y = (0.5, 0.35, 0.4); J = pair_law(y[0], y[1], 0.4, N); g3 = geom_pmf(y[2], N)
    W = np.zeros(N+1); Wj = [np.zeros(N+1) for _ in range(3)]; Wb = [np.zeros(N+1) for _ in range(3)]
    for a in range(N+1):
        for b in range(N+1-a):
            pab = J[a, b]
            if pab < 1e-300: continue
            for c3 in range(N+1-a-b):
                p = pab*g3[c3]; n = a+b+c3
                W[n] += p; Wj[0][n] += a*p; Wj[1][n] += b*p; Wj[2][n] += c3*p
                Wb[0][n] += (a+1)*p; Wb[1][n] += (b+1)*p; Wb[2][n] += (c3+1)*p
    EX = [float(Wj[j].sum()) for j in range(3)]; EW = sum(EX); c = 3
    report("n P(W=n) = sum_j E[X_j 1{W=n}] and (n+c) P(W=n) = sum_j E[(X_j+1) 1{W=n}]",
           np.max(np.abs(np.arange(N+1)*W - sum(Wj))) < 1e-12 and np.max(np.abs((np.arange(N+1)+c)*W - sum(Wb))) < 1e-12)
    Wj = [Wj[j]/EX[j] for j in range(3)]; Wb = [Wb[j]/(EX[j]+1) for j in range(3)]
    Wb_true, Wd_true, bb, bd = biasings(W, lambda n: n+c, lambda n: n)
    mixd = sum(EX[j]/EW*Wj[j] for j in range(3)); mixb = sum((EX[j]+1)/(EW+c)*Wb[j] for j in range(3))
    report("W^d is the mixture of the W^(j) with weights E X_j / E W", tv(mixd, Wd_true) < 1e-10, f"TV {tv(mixd, Wd_true):.1e}")
    report("W^b is the mixture of the W^[j] with weights (E X_j+1)/(E W+c)", tv(mixb, Wb_true) < 1e-10, f"TV {tv(mixb, Wb_true):.1e}")
    report("W^(j) >= 1 almost surely", all(Wj[j][0] == 0 for j in range(3)))


==> anc/verify_companion/lem_2_02_geomrow.py <==
"""Lemma 2.2 (Geometric rows): the sum of c i.i.d. Geom(1-q) variables is NB(c,q).  The c-fold convolution of the
geometric pmf is compared with the NB(c,q) pmf, P(n) = C(n+c-1,n)(1-q)^c q^n, for several (c, q)."""
from common import *

if __name__ == "__main__":
    for c, q in ((1, 0.3), (3, 0.6), (7, 0.45), (20, 0.8)):
        N = int(60 + 20*c*q/(1-q))
        s = geom_sum_pmf([q]*c, N); nb = nb_pmf(c, q, N)
        report(f"c={c}, q={q}: convolution of c geometrics = NB(c,q)", tv(s, nb) < 1e-12 and s.sum() > 1-1e-10, f"TV {tv(s, nb):.1e}")


==> anc/verify_companion/lem_3_05_basic.py <==
"""Lemma 3.5 (Balance, log-concavity, mode, moments) for N ~ HNB(kappa, c, w) with d(n) = prod_i (n+kappa_i),
b(n) = prod_i (n+kappa_i+c): (i) d(n+1) p_{n+1} = w b(n) p_n; (ii) t_n = w b(n)/d(n+1) = w prod_i (1 + (c-1)/(n+1+kappa_i))
is strictly decreasing iff c >= 2, and for c = 1 the law is Geom(1-w) for every kappa; (iii) p_n increases up to
m* = max{n >= 1 : w b(n-1) >= d(n)} and strictly decreases after; (iv) E N = w Zhat'/Zhat (the derivative by a central
difference in log w) and E d(N) = w E b(N)."""
import math
import numpy as np
from common import *
from thm_3_02_target import zhat

if __name__ == "__main__":
    for kap, c, w in (((2, 0), 4, 0.3), ((3, 1, 0), 3, 0.5), ((0, 0), 6, 0.7), ((1, 0), 2, 0.4)):
        N = int(150 + 40*c/(1-w)); H = HNB(kap, c, w, N); assert H.tail_mass_ok(); p = H.p; n = np.arange(N+1)
        report(f"HNB({kap}, c={c}, w={w}): (i) balance d(n+1)p_{{n+1}} = w b(n) p_n", max(abs(H.d(k+1)*p[k+1]-w*H.b(k)*p[k])/(w*H.b(k)*p[k]) for k in range(N-5) if p[k] > 1e-250) < 1e-12)
        t = [w*H.b(k)/H.d(k+1) for k in range(N)]
        t2 = [w*math.prod(1+(c-1)/(k+1+kk) for kk in kap) for k in range(N)]
        report(f"HNB({kap}, c={c}, w={w}): (ii) t_n = w prod (1 + (c-1)/(n+1+kappa_i)), strictly decreasing (c >= 2)",
               max(abs(a-b) for a, b in zip(t, t2)) < 1e-12 and all(t[k+1] < t[k] for k in range(N-1)))
        ms = [k for k in range(1, N) if w*H.b(k-1) >= H.d(k)]; mstar = max(ms) if ms else 0
        up = all(p[k] >= p[k-1] - 1e-15 for k in range(1, mstar+1)); down = all(p[k] < p[k-1] for k in range(mstar+1, N-5))
        report(f"HNB({kap}, c={c}, w={w}): (iii) mode m* = {mstar}: increasing up to m*, strictly decreasing after", up and down and int(np.argmax(p)) in (mstar, mstar-1))
        EN = float((n*p).sum()); h = 1e-5
        dlogZ = (math.log(zhat(kap, c, w*math.exp(h), N)) - math.log(zhat(kap, c, w*math.exp(-h), N)))/(2*h)   # w d/dw log Zhat
        report(f"HNB({kap}, c={c}, w={w}): (iv) E N = w Zhat'/Zhat", abs(EN-dlogZ) < 1e-7, f"{EN:.6f} vs {dlogZ:.6f}")
        Ed = float(sum(H.d(k)*p[k] for k in range(N+1))); Eb = float(sum(H.b(k)*p[k] for k in range(N+1)))
        report(f"HNB({kap}, c={c}, w={w}): (iv) E d(N) = w E b(N)", abs(Ed-w*Eb) < 1e-9*Eb, f"{Ed:.6f} vs {w*Eb:.6f}")
    for kap in ((0,), (2, 0), (3, 1, 0)):
        H = HNB(kap, 1, 0.6, 300); report(f"c=1, kappa={kap}: t_n = w and HNB(kappa, 1, w) = Geom(1-w)",
                                          all(abs(0.6*H.b(k)/H.d(k+1)-0.6) < 1e-14 for k in range(100)) and tv(H.p, geom_pmf(0.6, 300)) < 1e-12)


==> anc/verify_companion/lem_3_13_phantom.py <==
"""Lemma 3.13 (Phantom column): for R ~ NB(c,q), (i) the (n+c)-biased version of R is NB(c+1, q); (ii) NB(c+1, q) is
NB(c, q) + Geom(1-q) with independent summands; hence (iii) the b-type bias of a row adds one fresh geometric."""
import numpy as np
from common import *

if __name__ == "__main__":
    for c, q in ((1, 0.3), (4, 0.55), (9, 0.8)):
        N = int(80 + 30*c*q/(1-q)); R = nb_pmf(c, q, N); n = np.arange(N+1)
        biased = (n+c)*R/((n+c)*R).sum()
        report(f"NB({c},{q}): (i) the (n+c)-biased law is NB(c+1, q)", tv(biased, nb_pmf(c+1, q, N)) < 1e-12 and abs(((n+c)*R).sum() - c/(1-q)) < 1e-10)
        report(f"NB({c},{q}): (ii) NB(c+1, q) = NB(c, q) + Geom(1-q)", tv(np.convolve(R, geom_pmf(q, N))[:N+1], nb_pmf(c+1, q, N)) < 1e-12)


==> anc/verify_companion/lem_3_14_sizebias.py <==
"""Lemma 3.14 (Size bias of a negative binomial row): for R ~ NB(c,q), R^s = 1 + NB(c+1, q) = R + 1 + Geom(1-q) in law,
the geometric independent of R; at c = 1 this is the size bias of a geometric variable used in Remark 2.18."""
import numpy as np
from common import *

if __name__ == "__main__":
    for c, q in ((1, 0.3), (4, 0.55), (9, 0.8)):
        N = int(80 + 30*c*q/(1-q)); R = nb_pmf(c, q, N); n = np.arange(N+1); Rs = n*R/(n*R).sum()
        shift = lambda p: np.concatenate([[0.0], p[:-1]])
        report(f"NB({c},{q}): R^s = 1 + NB(c+1, q) = R + 1 + Geom(1-q) in law, E R = cq/(1-q)",
               tv(Rs, shift(nb_pmf(c+1, q, N))) < 1e-12 and tv(Rs, shift(np.convolve(R, geom_pmf(q, N))[:N+1])) < 1e-12 and abs((n*R).sum() - c*q/(1-q)) < 1e-10)


==> anc/verify_companion/lem_3_15_geomchar.py <==
"""Lemma 3.15 (Geometric characterization by the shared phantom).  Single coordinate: the (x+1)-bias of X equals X + X'
(an independent copy) in law iff X is geometric: equality for Geom(1-q), a positive distance for Poisson, Bernoulli and
a two-point law; and the Riccati solution f(z) = p_0/(1-(1-p_0)z) is the pgf that satisfies f + z f' = f^2/p_0.
Multivariate: for a column Z = (X^(1), X^(2)) the x_1-biased law equals the (x_1+1)-biased law shifted by e_1 iff
X^(1) is geometric and independent of X^(2); checked on a product column, a dependent column with geometric marginals,
and a product column with a non-geometric first coordinate."""
import numpy as np
from common import *

def bias_plus1_shift(law, i):
    """The (x_i+1)-biased law of a 2-d pmf, shifted by e_i (as a pmf on the same grid, mass beyond it dropped)."""
    out = np.zeros_like(law); a = np.arange(law.shape[0]); wts = (a+1)[:, None] if i == 0 else (a+1)[None, :]
    b = wts*law; b /= b.sum()
    if i == 0: out[1:, :] = b[:-1, :]
    else: out[:, 1:] = b[:, :-1]
    return out

def bias_x(law, i):
    a = np.arange(law.shape[0]); wts = a[:, None] if i == 0 else a[None, :]; b = wts*law; return b/b.sum()

if __name__ == "__main__":
    N = 200; n = np.arange(N+1)
    for name, X in (("Geom(1-0.4)", geom_pmf(0.4, N)), ("Poisson(2)", Poisson(2.0, N).p), ("Bernoulli(0.3)", np.array([0.7, 0.3] + [0.0]*(N-1))),
                    ("two-point {1, 3}", np.array([0.0, 0.5, 0.0, 0.5] + [0.0]*(N-3)))):
        plus = (n+1)*X/((n+1)*X).sum(); copy = np.convolve(X, X)[:N+1]; d = tv(plus, copy)
        geometric = name.startswith("Geom")
        report(f"{name}: (x+1)-bias = X + X' in law {'(geometric)' if geometric else '(not geometric: differs)'}", (d < 1e-12) == geometric, f"TV {d:.4f}")
    q = 0.4; p0 = 1-q; zs = np.linspace(0.0, 0.9, 10); f = lambda z: p0/(1-(1-p0)*z); fp = lambda z: p0*(1-p0)/(1-(1-p0)*z)**2
    report("Riccati: f + z f' = f^2/p_0 for f(z) = p_0/(1-(1-p_0)z), the pgf of Geom(1-q), q = 1-p_0", max(abs(f(z)+z*fp(z)-f(z)**2/p0) for z in zs) < 1e-12
           and max(abs(f(z) - sum(geom_pmf(q, N)*z**n)) for z in zs) < 1e-12)
    M = 60; g1 = geom_pmf(0.4, M); g2 = geom_pmf(0.6, M)
    prod = np.outer(g1, g2); dep = pair_law(0.4, 0.6, 0.5, M); nongeo = np.outer(Poisson(1.5, M).p, g2)
    for name, law, expect in (("product of geometrics", prod, True), ("dependent pair with geometric marginals", dep, False), ("product, Poisson first coordinate", nongeo, False)):
        d = tv(bias_x(law, 0).ravel(), bias_plus1_shift(law, 0).ravel())
        report(f"{name}: x_1-bias = (x_1+1)-bias shifted by e_1 {'holds' if expect else 'fails'}", (d < 1e-10) == expect, f"TV {d:.4f}")


==> anc/verify_companion/lem_3_21_convmom.py <==
"""Lemma 3.21 (Moments of the target convolution): for W_i ~ HNB(kappa^(i), c, w_i), E W_i = w d/dw log Zhat at w_i
and Var W_i = (w d/dw)^2 log Zhat at w_i (central differences in log w), and the mean and variance of the
convolution V* = sum_i W_i are the sums; checked against the moments of the convolved pmf."""
import math
import numpy as np
from common import *
from thm_3_02_target import zhat

if __name__ == "__main__":
    N = 300; parts = (((2, 0), 4, 0.3), ((1, 0), 3, 0.45), ((0, 0, 0), 2, 0.5)); n = np.arange(N+1); mean = var = 0.0; pmfs = []
    for kap, c, w in parts:
        H = HNB(kap, c, w, N); assert H.tail_mass_ok(); pmfs.append(H.p); h = 1e-4
        lz = lambda u: math.log(zhat(kap, c, w*math.exp(u), N))
        m1 = (lz(h)-lz(-h))/(2*h); m2 = (lz(h)-2*lz(0)+lz(-h))/h**2
        em = float((n*H.p).sum()); ev = float((n*n*H.p).sum()) - em*em
        report(f"HNB({kap}, c={c}, w={w}): mean = w d/dw log Zhat, variance = (w d/dw)^2 log Zhat", abs(m1-em) < 1e-6 and abs(m2-ev) < 1e-4, f"mean {em:.5f} vs {m1:.5f}, var {ev:.5f} vs {m2:.5f}")
        mean += em; var += ev
    V = conv(pmfs, N); em = float((n*V).sum()); ev = float((n*n*V).sum()) - em*em
    report("V* = sum of independent HNB variables: mean and variance are the sums of the log-derivatives", abs(em-mean) < 1e-8 and abs(ev-var) < 1e-6, f"mean {em:.5f}, var {ev:.5f}")


==> anc/verify_companion/lem_3_24_transfer.py <==
"""Lemma 3.24 (Transfer identities): prod_i U_i = sum_{j in [c]^r} prod_i X^(i)_{j_i} and prod_i (U_i + c) =
sum_{j} prod_i (X^(i)_{j_i} + 1); and for bounded g with g(0) = 0,
E[prod_i U_i g(U_r) 1{D=k}] = sum_j (prod_{hit columns} chi^{S_j,x}_j) E[g(V^{j,x}) 1{D^{j,x}=k}] and the (x+1)-version,
the hit columns replaced by their S_j-tilts.  Checked on a 2 x 3 and a 3 x 2 array with arbitrary dependent column laws
and a random g."""
import itertools, random, math
import numpy as np
from common import *

def random_column(r, supp, rng):
    pts = list(itertools.product(range(supp+1), repeat=r)); m = rng.random(len(pts)); m /= m.sum(); return dict(zip(pts, m))

def lhs_rhs(cols, r, kvec, g, plus):
    c = len(cols); joint = col_convolve(cols, r)
    lhs = sum(p*math.prod(u[i] + (c if plus else 0) for i in range(r))*g[u[-1] + (1 if plus else 0)] for u, p in joint.items() if diff_map(u) == tuple(kvec))
    rhs = 0.0
    for jvec in itertools.product(range(c), repeat=r):
        L = sorted(set(jvec)); blocks = {j: tuple(i for i in range(r) if jvec[i] == j) for j in L}
        weight = 1.0; system = list(cols); ok = True
        for j in L:
            t, chi = tilt_column(cols[j], blocks[j], plus)
            if t is None: ok = False; break
            weight *= chi; system[j] = t
        if not ok: continue
        mod = col_convolve(system, r)
        rhs += weight*sum(p*g[u[-1] + (1 if plus else 0)] for u, p in mod.items() if diff_map(u) == tuple(kvec))
    return lhs, rhs

if __name__ == "__main__":
    rng = np.random.default_rng(3); rnd = random.Random(3)
    for r, c, supp, kvec in ((2, 3, 2, (1,)), (3, 2, 2, (1, 0)), (2, 2, 3, (0,))):
        cols = [random_column(r, supp, rng) for _ in range(c)]; joint = col_convolve(cols, r)
        # the algebraic expansions, on 200 random tables z = (z_1, ..., z_c) of the support
        okd = okb = True; tables = list(itertools.product(*[list(cols[j].keys()) for j in range(c)]))
        for z in rnd.sample(tables, min(200, len(tables))):
            U = [sum(z[j][i] for j in range(c)) for i in range(r)]
            okd &= abs(math.prod(U) - sum(math.prod(z[jv[i]][i] for i in range(r)) for jv in itertools.product(range(c), repeat=r))) < 1e-9
            okb &= abs(math.prod(u+c for u in U) - sum(math.prod(z[jv[i]][i]+1 for i in range(r)) for jv in itertools.product(range(c), repeat=r))) < 1e-9
        report(f"r={r}, c={c}: prod_i U_i and prod_i (U_i+c) expand over [c]^r (200 tables of the support)", okd and okb)
        g = np.array([0.0] + [rnd.uniform(-1, 1) for _ in range(60)])
        for plus in (False, True):
            lhs, rhs = lhs_rhs(cols, r, kvec, g, plus)
            report(f"r={r}, c={c}: transfer identity ({'b' if plus else 'd'}-side) at k={kvec}", abs(lhs-rhs) < 1e-12, f"{lhs:.8f} = {rhs:.8f}")


==> anc/verify_companion/lem_3_25_vanishing.py <==
"""Lemma 3.25 (Vanishing): eta^(S)_j = delta^(S)_j = 0 for all j, S iff every column has independent coordinates
X^(i)_j ~ Geom(1-q_i), and then W = HNB exactly.  Checked on (a) product-geometric columns at the reference (all costs
zero to rounding, W = HNB); (b) product-geometric columns at a different reference (eta = 0, delta > 0, W != HNB);
(c) a dependent column with geometric marginals (eta > 0); (d) a capped column (eta > 0, delta > 0).  Truncated
supports: the geometric columns are capped at a large value, which leaves costs of the order of the tail mass."""
import itertools, math
import numpy as np
from common import *

def geom_column(ys, L):
    pts = list(itertools.product(range(L+1), repeat=len(ys)))
    return {z: math.prod((1-y)*y**zi for y, zi in zip(ys, z)) for z in pts}

if __name__ == "__main__":
    r, c, L = 2, 2, 25; q = (0.3, 0.4); kvec = (1,)
    cols = [geom_column(q, L) for _ in range(c)]
    subsets, eta, delta, chi1 = column_costs(cols, r, q, product=True)
    tail = 1e-6                                                      # the truncation at L = 25 perturbs the tilted laws at this order
    report("(a) product-geometric columns at their own reference: every eta and delta below the truncation error", max(eta.values()) < tail and max(delta.values()) < tail, f"max eta {max(eta.values()):.1e}, max delta {max(delta.values()):.1e}")
    res = expansion_bound(cols, r, kvec, q, product=True)
    report("(a) W = HNB(kappa, c, w) exactly (to the truncation error)", res["dtv"] < tail, f"d_TV {res['dtv']:.1e}, bound {res['bound']:.1e}")
    q2 = (0.35, 0.4); subsets, eta2, delta2, _ = column_costs(cols, r, q2, product=True)
    report("(b) the same columns at another reference: eta = 0, delta > 0", max(eta2.values()) < tail and max(delta2.values()) > 0.01, f"max delta {max(delta2.values()):.4f}")
    dep = {}
    Ld = 12; J = pair_law(0.3, 0.4, 0.5, Ld)
    for a in range(Ld+1):
        for b in range(Ld+1):
            if J[a, b] > 0: dep[(a, b)] = float(J[a, b])
    subsets, eta3, delta3, _ = column_costs([dep], r, q)
    report("(c) a dependent column with geometric marginals: the tilts differ (eta > 0), singleton deltas = 0", max(eta3.values()) > 0.01 and max(delta3[(S, 0)] for S in subsets if len(S) == 1) < 1e-3,
           f"eta: {', '.join(f'{S}:{eta3[(S, 0)]:.3f}' for S in subsets)}")
    capped = geom_column(q, 2); Z = sum(capped.values()); capped = {z: p/Z for z, p in capped.items()}
    subsets, eta4, delta4, _ = column_costs([capped], r, q)
    report("(d) a capped column: eta > 0 and delta > 0", min(eta4.values()) > 0.01 and min(delta4.values()) > 0.01, f"min eta {min(eta4.values()):.3f}, min delta {min(delta4.values()):.3f}")


==> anc/verify_companion/lem_4_02_sysid.py <==
"""Lemma 4.2 (Identification: an exponential family in (k, S)): pi_{w,mu}(k) is proportional to pi_{w,0}(k) e^{mu S(k)},
S the contrast sum_{j<k} log(rho_2(j)/rho_1(j)), on the row-column system of the 2 x 3 array x = (0.92, 0.88),
y = (0.96, 0.93, 0.90) (the coarse ratios on the progression), at several (w, mu); and the family is a two-parameter
exponential family: log pi_{w,mu}(k) - log pi_{w',mu'}(k) is affine in (k, S(k))."""
import math
import numpy as np
from common import *

if __name__ == "__main__":
    RC = RowColumn([0.92, 0.88], [0.96, 0.93, 0.90], 1, (2, 1), 90); S = np.array(RC.S)
    for w0, mu in ((0.6, 0.4), (0.3, 0.9), (0.8, 0.1)):
        tilt = RC.family(w0, 0)*np.exp(mu*S); tilt /= tilt.sum()
        report(f"pi_{{w,mu}} prop. to pi_{{w,0}} e^{{mu S}} at (w, mu) = ({w0}, {mu})", tv(tilt, RC.family(w0, mu)) < 1e-12)
    p1, p2 = RC.family(0.5, 0.3), RC.family(0.7, 0.8); ok = (p1 > 1e-200) & (p2 > 1e-200)
    a = np.log(p1[ok]) - np.log(p2[ok]); X = np.column_stack([np.ones(ok.sum()), np.arange(RC.M)[ok], S[ok]])
    coef, *_ = np.linalg.lstsq(X, a, rcond=None)
    report("log-ratio of two members is affine in (m, S): natural parameters (log w, mu) on the coarse index m", np.max(np.abs(X@coef - a)) < 1e-9 and abs(coef[2] - (0.3-0.8)) < 1e-9 and abs(coef[1] - math.log(0.5/0.7)) < 1e-9)


==> anc/verify_companion/lem_4_03_syslc.py <==
"""Lemma 4.3 (Log-concavity of the system targets): for two row operators HNB(kappa, c, w) and HNB(kappa', c, w) with
nonincreasing ratios, the interpolated pair (b~_mu, d~_mu) = (b_1^{1-mu} b_2^mu, d_1^{1-mu} d_2^mu) satisfies the
standing assumptions, rho_1^{1-mu} rho_2^mu is nonincreasing, every pi_{w,mu} is log-concave, and the factor bounds
of Theorem 2.6 hold: the exact Gamma (i) equals the brute-force supremum, the closed bound (ii) dominates it when the
ratio is strictly decreasing, and the exact Lambda obeys (iii)."""
import math, random
import numpy as np
from common import *

if __name__ == "__main__":
    c, w, N = 4, 0.4, 300; rnd = random.Random(2)
    k1, k2 = (3, 0), (0, 0)
    b1 = lambda n: (n+k1[0]+c)*(n+k1[1]+c); d1 = lambda n: (n+k1[0])*(n+k1[1]); b2 = lambda n: (n+k2[0]+c)*(n+k2[1]+c); d2 = lambda n: (n+k2[0])*(n+k2[1])
    for mu in (0.0, 0.3, 0.7, 1.0):
        bt = lambda n: b1(n)**(1-mu)*b2(n)**mu; dt = lambda n: d1(n)**(1-mu)*d2(n)**mu
        T = Target(bt, dt, w, N); assert T.tail_mass_ok(); t = [w*bt(n)/dt(n+1) for n in range(N)]
        standing = dt(0) == 0 and all(dt(n) <= bt(n) for n in range(N)) and all(bt(n+1) >= bt(n) for n in range(N)) and abs(dt(N)/bt(N) - 1) < 0.1
        report(f"mu={mu}: standing assumptions, ratio nonincreasing, pi_{{w,mu}} log-concave", standing and all(t[n+1] <= t[n] for n in range(N-1)) and all(T.p[n]**2 >= T.p[n-1]*T.p[n+1]*(1-1e-12) for n in range(1, N-5) if T.p[n+1] > 1e-200))
        Gx = T.gamma_exact(); Gb, Lb = T.factors_brute(150, rnd); Lx = T.lambda_exact(100)
        x_ = lambda m: w*bt(m-1)-dt(m); y_ = lambda m: dt(m+1)-w*bt(m)
        closed = max([1/(w*bt(0))] + [1/x_(m) for m in range(1, N) if x_(m) > 0] + [dt(m+2)/(dt(m+1)*y_(m+1)) for m in range(N-1) if y_(m+1) > 0])
        L3 = min(2*Gx, max(1, (1-w)/w)*Gx + 1/(w*bt(0)))
        report(f"mu={mu}: Gamma exact = brute force {Gx:.4f}; closed bound {closed:.4f} >= Gamma; Lambda {Lx:.4f} <= {L3:.4f}", abs(Gx-Gb) < 1e-9 and closed >= Gx and Lx <= L3 + 1e-9 and all(t[n+1] < t[n] for n in range(N-1)))


==> anc/verify_companion/lem_4_10_crosscov.py <==
"""Lemma 4.10 (Cross-covariance defect identities): for g with E[g(W) | D_r = k] = 0 -- here the coarse row bracket
g = w_r B_1 f(.+h) - D_1 f at its own parameter, which the HNB row law annihilates (Theorem 3.2) -- the shadow
P_bullet = L(W | D_r, D_c) satisfies E_{P_bullet} g(W) = Cov_{|D_r}(g(W), 1{D_c = lambda}) / P(D_c = lambda | D_r = k).
Checked on the 2 x 3 array x = (0.55, 0.40), y = (0.60, 0.50, 0.45) with exchangeable columns replaced by y_j = 0.5
(so that the row-conditioned law is exactly HNB on the fine lattice), on the coarse progression."""
import itertools, math
import numpy as np
from common import *

if __name__ == "__main__":
    x, y = [0.55, 0.40], [0.5, 0.5, 0.5]; kr, lam = 1, (2, 1); N = 40; RC = RowColumn(x, y, kr, lam, N); c = 3; h = RC.h
    # the row-conditioned law of W = U_2 given D_r = kr, on all of N: HNB((kr,0), c, x1 x2); restricted to L it is the
    # conditional law given D_r and the congruence; P(D_c = lambda | W = n, D_r) from the joint weights
    rows = [geom_sum_pmf([x[i]*yy for yy in y], 3*N) for i in range(2)]
    joint = np.array([rows[1][n]*rows[0][n+kr] for n in range(2*N)]); Prow = joint/joint.sum()
    w_r = (x[0]*y[0])*(x[1]*y[0]); H = HNB((kr, 0), c, w_r, 2*N-1)                      # q_i = x_i y, w_r = q_1 q_2
    report("row conditioning alone gives HNB((k_r, 0), c, q_1 q_2) when the columns are exchangeable", tv(Prow, H.p) < 1e-12)
    # P(D_c = lambda | W = n, D_r = k): the weighted count of tables with row sums (n+kr, n) and column differences lambda,
    # divided by the weighted count of tables with row sums (n+kr, n)
    def pdc_given(n):
        rr = [n+kr, n]; num = 0.0; den = 0.0
        for t in itertools.product(*[range(rr[0]+1)]*c):
            if sum(t) != rr[0]: continue
            for u in itertools.product(*[range(rr[1]+1)]*c):
                if sum(u) != rr[1]: continue
                wt = math.prod(RC.z(0, j)**t[j]*RC.z(1, j)**u[j] for j in range(c)); den += wt
                V = [t[j]+u[j] for j in range(c)]
                if V[0]-V[2] == lam[0] and V[1]-V[2] == lam[1]: num += wt
        return num/den
    pts = RC.ks[:6]; pdc = {n: pdc_given(n) for n in pts}
    # the shadow on these points is prop. to Prow(n) P(D_c | n): compare with RC.shadow
    sh = np.array([Prow[n]*pdc[n] for n in pts]); sh /= sh.sum()
    report("P_bullet(n) prop. to P(W = n | D_r) P(D_c = lambda | W = n, D_r) on the first six points", np.max(np.abs(sh - RC.shadow[:6]/RC.shadow[:6].sum())) < 1e-9)
    # the lemma: for the coarse row bracket g with E[g | D_r] = 0 (restricted to the fine HNB on N, so that f is lifted
    # from L), E_{P_bullet} g = Cov_{|D_r}(g, 1{D_c}) / P(D_c | D_r); the fine-lattice bracket at the fine HNB rates
    f = np.random.default_rng(3).uniform(-1, 1, 2*N+2)
    g = np.array([w_r*H.b(n)*f[n+1] - H.d(n)*f[n] for n in range(2*N)])
    report("E[g(W) | D_r] = 0 for the row bracket", abs(float((Prow*g).sum())) < 1e-12)
    # the shadow extends to all fine n with weight Prow(n) P(D_c | n); on points off the progression P(D_c | n) = 0
    allpts = list(range(0, 16)); pd = {n: (pdc_given(n) if n in RC.ks else 0.0) for n in allpts}
    Pbul = np.array([Prow[n]*pd[n] for n in allpts]); PDc = Pbul.sum(); Pbul /= PDc
    lhs = float(sum(Pbul[i]*g[n] for i, n in enumerate(allpts)))
    cov = float(sum(Prow[n]*g[n]*pd[n] for n in allpts)) - float((Prow*g).sum())*PDc
    report("E_{P_bullet} g(W) = Cov_{|D_r}(g(W), 1{D_c = lambda}) / P(D_c = lambda | D_r)", abs(lhs - cov/PDc) < 1e-10, f"{lhs:.6f} = {cov/PDc:.6f}")


==> anc/verify_companion/prop_2_21_aggnblambda.py <==
"""Proposition 2.21 (The first-difference form): with independent neighbourhoods, at the weighted mean
w* = sum_j y_j E X_j / sum_j E X_j, d_TV(W, pi_{w*}) <= Lambda_{w*} (M* + Q), with Lambda_{w*} the proved
min{2 Gamma, 1/lambda}.  On the pair instances of Theorem 2.19; quoted: 4.2 and 3.7 on the first two."""
import random
import numpy as np
from common import *

def lambda_form(pairs, N):
    Wp, ys = pairs_sum(pairs, N); a = np.arange(N+1); mom = []
    for (y1, y2, th) in pairs: mom.append((y1, y2, float((pair_law(y1, y2, th, N)*np.outer(a, a)).sum())))
    EX = [y/(1-y) for y in ys]; ws = sum(y*e for y, e in zip(ys, EX))/sum(EX); lam = sum(ys)
    T, Gm, Lb = nb_family_factors(ws, lam, N); assert T.tail_mass_ok()
    Q = 0.0; extra = 0.0
    for (y1, y2, E12) in mom:
        E1, E2 = y1/(1-y1), y2/(1-y2)
        Q += (1+y1)*E12 + y1*E2 + (1+y2)*E12 + y2*E1
        extra += abs(ws-y1)*(y1/(1-y1)**2 + E12 + E1*E2) + abs(ws-y2)*(y2/(1-y2)**2 + E12 + E1*E2)
    return tv(Wp, T.p), Lb*(extra + Q), ws

if __name__ == "__main__":
    rnd = random.Random(1); pairs = [(rnd.uniform(0.3, 0.5), rnd.uniform(0.3, 0.5), 0.3) for _ in range(8)]; out = []
    for label, prs, NN in (("20 geometrics y=0.4 copied w.p. 1/2", [(0.4, 0.4, 0.5)]*10, 400), ("16 heterogeneous, theta=0.3", pairs, 500),
                           ("100 geometrics y=0.02 copied w.p. 1/2", [(0.02, 0.02, 0.5)]*50, 80)):
        d, bd, ws = lambda_form(prs, NN); out.append(bd)
        report(f"{label}: w* = {ws:.4f}, d_TV {d:.4f} <= Lambda (M* + Q) = {bd:.3f}", d <= bd + 1e-12)
    report("quoted: 4.2 and 3.7 on the first two pair instances", abs(out[0]-4.2) < 0.05 and abs(out[1]-3.7) < 0.05)


==> anc/verify_companion/prop_3_03_kemp.py <==
"""Proposition 3.3 (Hypergeometric normalizer; Kemp identification): Zhat_c(kappa, w) = prod_{i<r} C(kappa_i+c-1, kappa_i)
rF_{r-1}(c+kappa_1, ..., c+kappa_{r-1}, c; kappa_1+1, ..., kappa_{r-1}+1; w), summed as a series, against the direct sum,
at r = 2 (quoted 113.859 at c = 4, q = (0.55, 0.4), k = 3) and r = 3; and the successive ratio p_{n+1}/p_n =
w (c+n)(c+k+n)/((k+1+n)(1+n)) at r = 2, the ratio of two quadratics in n."""
import math
from common import *
from thm_3_02_target import zhat

def hyper_series(num, den, w, terms=5000):
    s = 0.0; t = 1.0
    for n in range(terms):
        s += t; t *= math.prod(a+n for a in num)/(math.prod(b+n for b in den)*(n+1))*w
    return s

if __name__ == "__main__":
    c, q1, q2, k = 4, 0.55, 0.4, 3; w = q1*q2; N = 400
    Z = zhat((k, 0), c, w, N); Zk = math.exp(lC(k+c-1, k))*hyper_series([c+k, c], [k+1], w)
    report("r=2: Zhat = C(k+c-1,k) 2F1(c+k, c; k+1; w)", abs(Zk-Z)/Z < 1e-10, f"{Zk:.8f} vs {Z:.8f}")
    report("quoted: 113.859 at c = 4, q = (0.55, 0.4), k = 3", abs(Z-113.859) < 5e-4)
    H = HNB((k, 0), c, w, N)
    ratio_ok = all(abs(H.p[n+1]/H.p[n] - w*(c+n)*(c+k+n)/((k+1+n)*(1+n))) < 1e-12 for n in range(60))
    report("r=2: p_{n+1}/p_n = w (c+n)(c+k+n)/((k+1+n)(1+n))", ratio_ok)
    c, kap, w = 3, (3, 1, 0), 0.5*0.35*0.6
    Z = zhat(kap, c, w, N); Zk = math.exp(lC(kap[0]+c-1, kap[0]) + lC(kap[1]+c-1, kap[1]))*hyper_series([c+kap[0], c+kap[1], c], [kap[0]+1, kap[1]+1], w)
    report("r=3: Zhat = prod C(kappa_i+c-1, kappa_i) 3F2(c+kappa_1, c+kappa_2, c; kappa_1+1, kappa_2+1; w)", abs(Zk-Z)/Z < 1e-10, f"{Zk:.8f} vs {Z:.8f}")


==> anc/verify_companion/prop_3_08_poissonlimit.py <==
"""Proposition 3.8 (Poisson limit): as c -> infinity with c q_i/(1-q_i) -> lambda_i (so w c^r -> nu = prod lambda_i),
HNB(kappa, c, w) converges in total variation to the hyper-Bessel law with mass proportional to nu^n/prod_i (n+kappa_i)!,
and w b(n) -> nu pointwise.  At r = 2, nu = 6, k = 3 the distances 1.03e-1, 5.08e-2, 2.51e-2, 1.25e-2 at c = 20, 40,
80, 160 (rate O(1/c), the quoted figures); at r = 3 with the same scaling; the tail bound of the proof,
a_{n+1}/a_n <= 1/2 for n >= N_1 and c large."""
import math
import numpy as np
from common import *

def hyper_bessel(kap, nu, N):
    p = np.exp(np.array([n*math.log(nu) - sum(lgamma(n+k+1) for k in kap) for n in range(N+1)])); return p/p.sum()

if __name__ == "__main__":
    N = 220; k = 3; nu = 6.0; HB = hyper_bessel((k, 0), nu, N)
    dists = [tv(HNB((k, 0), cc, nu/cc**2, N).p, HB) for cc in (20, 40, 80, 160)]
    report("r=2, nu=6, k=3: d_TV(HNB((k,0), c, nu/c^2), hyper-Bessel) at c = 20, 40, 80, 160", all(dists[i+1] < 0.6*dists[i] for i in range(3)), ", ".join(f"{d:.2e}" for d in dists))
    report("quoted: 1.03e-1, 5.08e-2, 2.51e-2, 1.25e-2", all(quoted_ok(d, q) for d, q in zip(dists, (1.03e-1, 5.08e-2, 2.51e-2, 1.25e-2))))
    lam = (2.0, 1.5, 1.0); kap = (2, 1, 0); nu3 = math.prod(lam); HB3 = hyper_bessel(kap, nu3, N)
    d3 = []
    for cc in (20, 40, 80, 160, 320):
        q = [l/(cc+l) for l in lam]                      # c q/(1-q) = lambda exactly
        d3.append(tv(HNB(kap, cc, math.prod(q), N).p, HB3))
    report("r=3, lambda=(2,1.5,1), kappa=(2,1,0): convergence, each step at least halving the distance", all(d3[i+1] < 0.6*d3[i] for i in range(4)), ", ".join(f"{d:.2e}" for d in d3))
    cc = 320; q = [l/(cc+l) for l in lam]; w = math.prod(q); H = HNB(kap, cc, w, 50)
    report("w b(n) -> nu pointwise (c = 320, n <= 10)", all(abs(w*H.b(n)/nu3 - 1) < 0.1 for n in range(11)), f"w b(0)/nu = {w*H.b(0)/nu3:.4f}")
    # the tail bound of the proof: with r = 2, nu = 6: a_{n+1}/a_n <= 1/2 for n >= N_1 = ceil((2 * 3^r (nu+1))^{1/r}) and c large
    N1 = math.ceil((2*9*(nu+1))**0.5); ok = True
    for cc in (200, 400, 800):
        a = HNB((k, 0), cc, nu/cc**2, N).p
        ok &= all(a[n+1]/a[n] <= 0.5 + 1e-12 for n in range(N1, 120) if a[n] > 1e-200)
    report(f"tail bound of the proof: a_(n+1)/a_n <= 1/2 for n >= N_1 = {N1} at c = 200, 400, 800", ok)


==> anc/verify_companion/prop_3_17_factorbound.py <==
"""Proposition 3.17 (The factors, explicitly) for HNB(kappa, c, w): the exact Gamma equals the brute-force supremum over
test sets; the exact Lambda obeys min{2 Gamma, max(1,(1-w)/w) Gamma + 1/(w b(0))}; for c >= 2 (t_n strictly decreasing)
the closed form in the rates dominates Gamma, with finitely many sub-mode terms and super-mode terms tending to zero;
and the scaling of Section 5, Gamma of order sqrt(Var N)/d(m*)."""
import math, random
import numpy as np
from common import *

if __name__ == "__main__":
    rnd = random.Random(9)
    for kap, c, w in (((1, 0), 3, 0.45), ((2, 0), 4, 0.3), ((3, 1, 0), 3, 0.5), ((0, 0), 10, 0.6)):
        N = int(120 + 40*c/(1-w)); H = HNB(kap, c, w, N); assert H.tail_mass_ok(1e-9)
        Gx = H.gamma_exact(); Gb, Lb = H.factors_brute(200, rnd); Lx = H.lambda_exact(100)
        report(f"HNB({kap}, c={c}, w={w}): exact Gamma = brute-force supremum", abs(Gx-Gb) < 1e-9, f"{Gx:.6f}")
        L3 = min(2*Gx, max(1, (1-w)/w)*Gx + 1/(w*H.b(0)))
        report(f"HNB({kap}, c={c}, w={w}): exact Lambda {Lx:.4f} <= min{{2Gamma, max(1,(1-w)/w)Gamma + 1/(w b(0))}} = {L3:.4f}", Lb <= Lx + 1e-9 and Lx <= L3 + 1e-9)
        x_ = lambda m: w*H.b(m-1)-H.d(m); y_ = lambda m: H.d(m+1)-w*H.b(m)
        sub = [1/x_(m) for m in range(1, N) if x_(m) > 0]; sup = [H.d(m+2)/(H.d(m+1)*y_(m+1)) for m in range(N-1) if y_(m+1) > 0]
        bound = max([1/(w*H.b(0))] + sub + sup)
        report(f"HNB({kap}, c={c}, w={w}): closed form {bound:.4f} >= Gamma, {len(sub)} sub-mode terms, super-mode terms -> 0", bound >= Gx - 1e-12 and sup[-1] < 1e-3)
        var = float((np.arange(N+1)**2*H.p).sum() - (np.arange(N+1)*H.p).sum()**2); mstar = int(np.argmax(H.p))
        report(f"HNB({kap}, c={c}, w={w}): Gamma within a factor 3 of sqrt(Var N)/d(m*)", 1/3 < Gx/(math.sqrt(var)/H.d(max(mstar, 1))) < 3, f"ratio {Gx/(math.sqrt(var)/H.d(max(mstar, 1))):.3f}")


==> anc/verify_companion/prop_4_07_rowcol.py <==
"""Proposition 4.7 (The row-column system): conditioning on the column differences makes the columns independent
given the column level, and pi_2(k) = P(U_2 = k | D_c = lambda) is the mixture over the level of across-column
convolutions of one-coordinate conditional laws; on the 2 x 3 array x = (0.55, 0.40), y = (0.60, 0.50, 0.45), lambda =
(2, 1) the mixture formula matches direct enumeration (quoted: to 10^{-7} on 0..11); the canonical operator b_2 = 1,
d_2(k+1) = pi_2(k)/pi_2(k+1) annihilates pi_2 (pi_2 = pi_{1,1}); the joint support is the progression of step 3; the
coarse ratios are the products of the consecutive fine ratios; and the tail assumption (the coarse ratio of pi_2 at
most rhobar < 1 from some point on) holds on the instance."""
import itertools, math
import numpy as np
from common import *

if __name__ == "__main__":
    RC = RowColumn([0.55, 0.40], [0.60, 0.50, 0.45], 1, (2, 1), 30); N = RC.N
    cap = 7; direct = np.zeros(N+1)
    for cells in itertools.product(range(cap+1), repeat=6):
        T = [cells[:3], cells[3:]]; V = [T[0][j]+T[1][j] for j in range(3)]
        if V[0]-V[2] != 2 or V[1]-V[2] != 1: continue
        direct[sum(T[1])] += math.prod(RC.z(i, j)**T[i][j] for i in range(2) for j in range(3))
    direct /= direct.sum()
    report("mixture formula = direct enumeration (truncated), TV on 0..11", tv(RC.pi2[:12], direct[:12]) < 2e-7, f"TV {tv(RC.pi2[:12], direct[:12]):.1e}")
    d2 = [0.0] + [RC.pi2[k]/RC.pi2[k+1] for k in range(N)]; f = np.random.default_rng(1).uniform(-1, 1, N+2)
    defect = sum(RC.pi2[k]*(1.0*f[k+1] - d2[k]*f[k]) for k in range(N) if RC.pi2[k] > 1e-300)
    report("the canonical pair b_2 = 1, d_2(k+1) = pi_2(k)/pi_2(k+1) annihilates pi_2", abs(defect) < 1e-10, f"defect {defect:.1e}")
    report("joint support: the progression r k + sum kappa = sum lambda mod c, step c/gcd(r,c) = 3", all(b-a == 3 for a, b in zip(RC.ks, RC.ks[1:])))
    fine = lambda k: (k+RC.kr+3)*(k+3)/((k+1+RC.kr)*(k+1))
    report("coarse row ratios = products of the three consecutive fine ratios", all(abs(RC.rho1c[m] - math.prod(fine(RC.ks[m]+i) for i in range(3))) < 1e-12 for m in range(RC.M-1)))
    tail = RC.rho2c[len(RC.rho2c)//2:]
    report("tail assumption: the coarse ratio of pi_2 is at most rhobar < 1 from the middle of the support on", max(tail) < 1, f"max ratio on the tail {max(tail):.4f}")


==> anc/verify_companion/prop_4_08_shadow.py <==
"""Proposition 4.8 (The fiber shadow): on a 2 x 3 product-form array x = (0.55, 0.40), y = (0.60, 0.50, 0.45) with
row difference k_r = 1 and column offsets lambda = (2, 1): the joint support is the progression of step c/gcd(r,c) = 3
(least element k_0 = 1), the margins are affine in W, and the product-form weight prod x_i^{r_i(k)} y_j^{c_j(k)} gains
exactly Omega = (x_1 x_2)^{c/g} (y_1 y_2 y_3)^{r/g} per step; the shadow pmf, proportional to the table count times
Omega^{(k-k_0)/h}, matches direct enumeration of tables conditioned on both difference systems."""
import itertools, math
import numpy as np
from common import *

if __name__ == "__main__":
    RC = RowColumn([0.55, 0.40], [0.60, 0.50, 0.45], 1, (2, 1), 30)
    report("support is a progression of step 3 with k_0 = 1", all(b-a == RC.h for a, b in zip(RC.ks, RC.ks[1:])) and RC.h == 3 and RC.ks[0] == 1, f"k in {RC.ks[:5]}...")
    weight = lambda k: math.prod(RC.x[i]**RC.margins(k)[0][i] for i in range(2))*math.prod(RC.y[j]**RC.margins(k)[1][j] for j in range(3))
    report("the weight gains Omega per step: prod x^r(k) y^c(k) = const Omega^{(k-k_0)/h}", all(abs(weight(k)/weight(RC.ks[0]) - RC.Omega**((k-RC.ks[0])/RC.h)) < 1e-12 for k in RC.ks), f"Omega = {RC.Omega:.6f}")
    # direct enumeration: tables with entries <= cap, conditioned on U_1 - U_2 = 1 and V_1 - V_3 = 2, V_2 - V_3 = 1
    cap = 7; direct = {}
    for cells in itertools.product(range(cap+1), repeat=6):
        T = [cells[:3], cells[3:]]; U = [sum(T[0]), sum(T[1])]; V = [T[0][j]+T[1][j] for j in range(3)]
        if U[0]-U[1] != 1 or V[0]-V[2] != 2 or V[1]-V[2] != 1: continue
        direct[U[1]] = direct.get(U[1], 0.0) + math.prod(RC.z(i, j)**T[i][j] for i in range(2) for j in range(3))
    Z = sum(direct.values()); direct = {k: v/Z for k, v in direct.items()}
    report("direct enumeration lives on the progression", set(direct) <= set(RC.ks))
    d = sum(abs(direct.get(k, 0.0) - RC.shadow[m]) for m, k in enumerate(RC.ks[:5]))
    report("shadow pmf = count x Omega^{(k-k_0)/h}, against direct enumeration on the first five points", d < 5e-3, f"discrepancy {d:.1e} (truncation at entries <= 7)")


==> anc/verify_companion/prop_4_09_atom.py <==
"""Proposition 4.9 (The target margins are an atom of the shadow): with offsets chosen from target margins r*, c*,
kappa_i = r*_i - r*_r and lambda_j = c*_j - c*_c, the point k* = r*_r lies on the progression, r(k*) = r*, w'(k*) = c*_c,
c(k*) = c*, and P(W = k* | D_r, D_c) = |T(r*, c*)| Omega^{(k*-k_0)/h} / sum_k |T(r(k), c(k))| Omega^{(k-k_0)/h}; checked
on two target margin pairs of a 2 x 3 array."""
import math
import numpy as np
from common import *

if __name__ == "__main__":
    x, y = [0.55, 0.40], [0.60, 0.50, 0.45]
    for rstar, cstar in (((5, 4), (3, 4, 2)), ((7, 7), (6, 5, 3))):
        kr = rstar[0]-rstar[1]; lam = (cstar[0]-cstar[2], cstar[1]-cstar[2]); RC = RowColumn(x, y, kr, lam, 40); kstar = rstar[1]
        rr, cc = RC.margins(kstar)
        report(f"r* = {rstar}, c* = {cstar}: k* = {kstar} on the progression, r(k*) = r*, c(k*) = c*", kstar in RC.ks and rr == list(rstar) and cc == list(cstar))
        m = RC.ks.index(kstar); atom = RC.count(list(rstar), list(cstar))*RC.Omega**((kstar-RC.ks[0])/RC.h)
        total = sum(RC.count(*RC.margins(k))*RC.Omega**((k-RC.ks[0])/RC.h) for k in RC.ks)
        report(f"    P(W = k* | D_r, D_c) = |T(r*,c*)| Omega^.. / sum = {atom/total:.6f}", abs(RC.shadow[m] - atom/total) < 1e-12, f"|T(r*, c*)| = {RC.count(list(rstar), list(cstar))}")


==> anc/verify_companion/rem_2_07_placement.py <==
"""Remark 2.7 (Related results, after Theorem 2.6).  For the geometric law (c = 1) the term of the exact factor is
F(m)G(m+1)/((m+1)p_{m+1}) = (1-w^{m+1})/((m+1)(1-w)), decreasing in m, so Gamma = 1; and the first-difference bound of
[BX01, Theorem 2.10] in the form of [WX08, (2.3)], sup_A |g_A(m+1)-g_A(m)| <= min{1/(w b(m)), 1/d(m)}, holds for every
m on NB(rho, w), with the exact supremum over A computed from the linearity of g_A in the indicator of A."""
import math
import numpy as np
from common import *

if __name__ == "__main__":
    for w in (0.3, 0.6, 0.9):
        T = NB(1, w, 600); assert T.tail_mass_ok()
        S = [T.F[m]*T.G[m+1]/((m+1)*T.p[m+1]) for m in range(300)]
        closed = [(1-w**(m+1))/((m+1)*(1-w)) for m in range(300)]
        report(f"geometric w={w}: term = (1-w^(m+1))/((m+1)(1-w)), decreasing, Gamma = 1",
               max(abs(a-b) for a, b in zip(S, closed)) < 1e-9 and all(S[m+1] < S[m] for m in range(299)) and abs(T.gamma_exact()-1) < 1e-9)
    # [BX01, Theorem 2.10]: the per-m supremum of |g_A(m+1)-g_A(m)| over A
    for rho, w in ((2, 0.4), (5, 0.5), (0.5, 0.7), (10, 0.3)):
        T = NB(rho, w, int(80 + 14*rho*w/(1-w) + 30/(1-w))); assert T.tail_mass_ok(); n = np.arange(T.N+1)
        def coef(m):
            if m < 0: return np.zeros(T.N+1)
            return T.p*np.where(n <= m, T.G[m+1], -T.F[m])/(T.w*T.b(m)*T.p[m])
        ok = True; worst = 0.0
        for m in range(0, 60):
            cd = coef(m)-coef(m-1); sup_m = max(float(cd[cd > 0].sum()), float(-cd[cd < 0].sum()))
            bx = min(1/(w*T.b(m)), 1/T.d(m) if m > 0 else math.inf)
            ok &= sup_m <= bx + 1e-12; worst = max(worst, sup_m/bx)
        report(f"NB({rho}, {w}): sup_A |Delta g_A(m)| <= min{{1/(w b(m)), 1/d(m)}} for 0 <= m < 60", ok, f"max ratio {worst:.4f}")


==> anc/verify_companion/rem_2_09_which.py <==
"""Remark 2.9 (Which bound where).  On the 566-point grid of Theorem 2.8: sqrt(pi)/sqrt((rho+1)w(1-w)) <= 1/(1-w)
exactly when (rho+1)w >= pi(1-w); the smallest closed Gamma bound is the bound of [CD19] at 503 points and 1/(1-w) at
63, and B (compared where it is proved, rho > 1) is never the smallest; the smallest Lambda bound is 1/(w rho) at 537
points, (1+w)/(1-w)^2 at 12 (w <= 0.2, rho <= 7) and 2 Gamma at 17 (rho <= 1 with 0.3 <= w <= 0.9, and
(rho, w) = (2, 0.2), (3, 0.2)); the crossover conditions of the remark for 1/(w rho) against the other four; and on
the subgrid the exact Lambda lies between 0.97 min{Gamma, 1/(w rho)} and that minimum (a measurement)."""
import math, collections
from fractions import Fraction as Fr
from common import *
from thm_2_08_nbfactors import gamma_bounds, lambda_bounds, grid, subgrid

if __name__ == "__main__":
    winG = collections.Counter(); winL = collections.Counter(); okCross = okMapL = okCond = True
    for rho, wf in grid:
        w = float(wf); T = NB(rho, w, int(80 + 14*rho*w/(1-w) + 30/(1-w))); Gx = T.gamma_exact()
        gb = gamma_bounds(rho, wf, T); gwin = min(gb, key=gb.get); winG[gwin] += 1
        okCross &= (gb["sqrt(pi)/sqrt((rho+1)w(1-w))"] <= gb["1/(1-w)"]) == ((rho+1)*w >= math.pi*(1-w))
        lb = lambda_bounds(rho, w, Gx); lwin = min(lb, key=lb.get); winL[lwin] += 1
        if lwin == "(1+w)/(1-w)^2": okMapL &= (w <= 0.2 and rho <= 7)
        if lwin == "2Gamma": okMapL &= (rho <= 1 and 0.3 <= w <= 0.9) or (rho, wf) in ((2, Fr(2, 10)), (3, Fr(2, 10)))
        # the crossover conditions of the remark: 1/(w rho) below 2/(1-w), (1+w)/(1-w)^2, 3/(2 sqrt(rho w (1-w)^3)) iff ...
        okCond &= (lb["1/(w rho)"] <= lb["2/(1-w)"]) == (rho*w >= (1-w)/2)
        okCond &= (lb["1/(w rho)"] <= lb["(1+w)/(1-w)^2"]) == (rho*w*(1+w) >= (1-w)**2)
        okCond &= (lb["1/(w rho)"] <= lb["3/(2 sqrt(rho w (1-w)^3))"] + 1e-15) == (rho*w >= (1-w)**3/2.25 - 1e-15)
        okCond &= (1/(w*rho) <= 2*Gx) or ((1-w)**rho > 0.5)       # 1/(w rho) <= 2 Gamma whenever (1-w)^rho <= 1/2
    report("Gamma: the CD19 bound is below 1/(1-w) exactly when (rho+1)w >= pi(1-w)", okCross)
    report("Gamma: smallest closed bound is CD19 at 503 points, 1/(1-w) at 63, B never (rho > 1)",
           winG["sqrt(pi)/sqrt((rho+1)w(1-w))"] == 503 and winG["1/(1-w)"] == 63 and winG["B (Thm 2.6(ii))"] == 0, dict(winG))
    report("Lambda: smallest bound is 1/(w rho) at 537, (1+w)/(1-w)^2 at 12, 2Gamma at 17, where quoted",
           winL["1/(w rho)"] == 537 and winL["(1+w)/(1-w)^2"] == 12 and winL["2Gamma"] == 17 and okMapL, dict(winL))
    report("the crossover conditions of the remark for 1/(w rho) hold on the grid", okCond)
    lo = 1.0
    for rho, wf in subgrid:
        w = float(wf); T = NB(rho, w, int(80 + 14*rho*w/(1-w) + 30/(1-w))); Gx = T.gamma_exact(); Lx = T.lambda_exact()
        mn = min(Gx, 1/(w*rho)); lo = min(lo, Lx/mn); assert Lx <= mn + 1e-9
    report("subgrid: exact Lambda between 0.97 min{Gamma, 1/(w rho)} and that minimum (a measurement)", lo >= 0.965, f"min ratio {lo:.3f}")


==> anc/verify_companion/rem_2_10_signfail.py <==
"""Remark 2.10 (Failure of the singleton sign pattern).  On the system (r, c, kappa, w) = (2, 6, (1,0), 11/20):
g_2(1) = -p_2/(w b(0)), g_2(2) = -p_2 (p_0+p_1)/(w b(1) p_1), and Delta g_2(1) = p_2 (w b(1) - w b(0) - d(1))/(w^2 b(0) b(1))
is positive because w (b(1)-b(0)) = 7.7 > 2 = d(1); its value is 5.0879e-6; and 284 pairs (j, m), m != j,
1 <= j, m <= 40, have Delta g_j(m) > 0.  The monotonicity condition d(1) >= w (b(1)-b(0)) fails at (2, 40, 0, 1/2)."""
from common import *

if __name__ == "__main__":
    T = HNB((1, 0), 6, 11/20, 300); A = [0.0]*301; A[2] = 1.0; g = T.solve(A); p, w = T.p, T.w
    report("g_2(1) = -p_2/(w b(0)) and g_2(2) = -p_2 (p_0+p_1)/(w b(1) p_1)",
           abs(g[1] + p[2]/(w*T.b(0))) < 1e-15 and abs(g[2] + p[2]*(p[0]+p[1])/(w*T.b(1)*p[1])) < 1e-15)
    closed = p[2]*(w*T.b(1)-w*T.b(0)-T.d(1))/(w**2*T.b(0)*T.b(1))
    report("Delta g_2(1) = p_2 (w b(1) - w b(0) - d(1))/(w^2 b(0) b(1)) = 5.0879e-6 > 0", abs(g[2]-g[1]-closed) < 1e-15 and abs(closed-5.0879e-6) < 1e-9, f"{closed:.5e}")
    report("w (b(1)-b(0)) = 7.7 > 2 = d(1)", abs(w*(T.b(1)-T.b(0))-7.7) < 1e-12 and T.d(1) == 2)
    count = 0
    for j in range(1, 41):
        A = [0.0]*301; A[j] = 1.0; g = T.solve(A)
        count += sum(1 for m in range(1, 41) if m != j and g[m+1]-g[m] > 1e-12)
    report("284 pairs (j, m), m != j, 1 <= j, m <= 40, with Delta g_j(m) > 0", count == 284, f"{count} pairs")
    T2 = HNB((0, 0), 40, 0.5, 10); report("at (2, 40, 0, 1/2): d(1) = 1 < 40.5 = w (b(1)-b(0))", T2.d(1) == 1 and abs(T2.w*(T2.b(1)-T2.b(0))-40.5) < 1e-12)


==> anc/verify_companion/rem_2_12_twolines.py <==
"""Remark 2.12 (The two biasings, in two lines).  The identity E(A f)(W) = w beta_b E f(W^b+1) - beta_d E f(W^d) for a
random bounded f on a sum of three geometrics; W ~ NB(rho, w) has W^b + 1 = W^d in law with w = beta_d/beta_b; and
conversely, a law with W^b + 1 = W^d in law is NB(rho, beta_d/beta_b), while a non-NB law (a heterogeneous geometric
sum) has W^b + 1 != W^d.  For the HNB rates the same characterization is Theorem 3.11."""
import random, numpy as np
from common import *

if __name__ == "__main__":
    rnd = random.Random(3); rho = 3; N = 260; b = lambda n: n+rho; d = lambda n: n
    W = geom_sum_pmf([0.55, 0.62, 0.48], N); Wb, Wd, bb, bd = biasings(W, b, d)
    f = np.array([rnd.uniform(-1, 1) for _ in range(N+2)]); f[0] = 0
    for w in (0.4, 0.6):
        T = NB(rho, w, N); lhs = T.stein_defect(W, f)
        rhs = w*bb*sum(Wb[n]*f[n+1] for n in range(N+1)) - bd*sum(Wd[n]*f[n] for n in range(N+1))
        report(f"identity E(Af)(W) = w beta_b E f(W^b+1) - beta_d E f(W^d) at w={w}", abs(lhs-rhs) < 1e-10, f"{lhs:.6f} = {rhs:.6f}")
    shift = lambda q: np.concatenate([[0.0], q[:-1]])
    Pn = nb_pmf(rho, 0.55, N); Pb, Pd, pb, pd = biasings(Pn, b, d)
    report("W ~ NB(3, 0.55): W^b + 1 = W^d in law, and beta_d/beta_b = w", tv(shift(Pb), Pd) < 1e-12 and abs(pd/pb-0.55) < 1e-12)
    # converse: from W^b + 1 = W^d the ratio P(W=n)/P(W=n-1) = (beta_d/beta_b) b(n-1)/d(n), i.e. W ~ NB(rho, beta_d/beta_b)
    ratio = [Pn[n]/Pn[n-1] for n in range(1, 40)]; implied = [(pd/pb)*b(n-1)/d(n) for n in range(1, 40)]
    report("converse: the ratio P(n)/P(n-1) equals (beta_d/beta_b) b(n-1)/d(n), the NB(rho, beta_d/beta_b) recursion", max(abs(a-c) for a, c in zip(ratio, implied)) < 1e-12)
    report("a heterogeneous geometric sum has W^b + 1 != W^d", tv(shift(Wb), Wd) > 1e-3, f"TV {tv(shift(Wb), Wd):.4f}")


==> anc/verify_companion/rem_2_18_independent.py <==
"""Remark 2.18 (Independent summands).  For a geometric X_j independent of the other summands, W^(j) has the law of
W + 1 + X_j' and W^[j] the law of W + X_j' with X_j' an independent copy, so the coupling term vanishes; with all summands
independent and geometric the theorem reads d_TV(W, NB(lambda/w, w)) <= Gamma_w M_w, which at w = ybar improves the
weights 1/(1-y_j) of Corollary 2.14 to y_j/(1-y_j); for a general independent summand the j-th term is
E X_j d_W(X_j^+ + 1, X_j^s), equal to 2 p_j^2/(1+p_j) for Bernoulli(p_j).  Quoted: thirty Bernoulli summands with p_j on
a uniform grid in [0.05, 0.2], lambda = 3.29, coupling term 0.918, bound 0.62 against 0.110 at w = 0 and 0.32 against
0.070 at w = ybar; the independent occupancy instance, 0.106 in place of 0.212 against 0.0089."""
import math
import numpy as np
from common import *

if __name__ == "__main__":
    N = 200; ys = [0.5, 0.35, 0.4]; W = geom_sum_pmf(ys, N); a = np.arange(N+1)
    for j, y in enumerate(ys):
        rest = geom_sum_pmf([yy for i, yy in enumerate(ys) if i != j], N); g = geom_pmf(y, N)
        Xs = a*g/(y/(1-y)); Xp = (a+1)*g*(1-y)                                     # size-biased and (x+1)-biased X_j
        Wj = np.convolve(Xs, rest)[:N+1]; Wb = np.convolve(Xp, rest)[:N+1]           # W^(j), W^[j]
        shift = lambda q: np.concatenate([[0.0], q[:-1]])
        report(f"summand {j+1}: W^(j) = W + 1 + X' and W^[j] = W + X' in law", tv(Wj, shift(np.convolve(W, g)[:N+1])) < 1e-12 and tv(Wb, np.convolve(W, g)[:N+1]) < 1e-12)
    lam = sum(ys); ybar = lam/3
    for w in (0.3, ybar, 0.6):
        T, Gm, Lb = nb_family_factors(w, lam, N); M = sum(abs(w-y)*y/(1-y) for y in ys)
        report(f"independent geometrics, w={w:.3f}: d_TV {tv(W, T.p):.4f} <= Gamma_w M_w = {Gm*M:.4f}", tv(W, T.p) <= Gm*M + 1e-12)
    # the occupancy instance of Section 5 at w = ybar: weights y_j/(1-y_j) against 1/(1-y_j)
    c = 20; ysI = [math.exp(-(0.6+0.2*j/(c-1))) for j in range(c)]; yb = sum(ysI)/c
    WpI = geom_sum_pmf(ysI, 860); T = NB(c, yb, 860); Gm = T.gamma_exact(); dI = tv(WpI, T.p)
    old = Gm*sum(abs(y-yb)/(1-y) for y in ysI); new = Gm*sum(abs(y-yb)*y/(1-y) for y in ysI)
    report(f"occupancy instance at w = ybar: Corollary 2.14 gives {old:.4f}, the remark {new:.4f}, distance {dI:.4f}",
           dI <= new <= old and abs(new-0.106) < 0.002 and abs(old-0.212) < 0.002 and abs(dI-0.0089) < 0.0003)
    # non-geometric independent summands: Bernoulli(p_j)
    ps = np.linspace(0.05, 0.2, 30); NN = 100
    pmfs = [np.array([1-p, p] + [0.0]*(NN-1)) for p in ps]; Wp = conv(pmfs, NN)
    EX = list(ps); ysB = [e/(1+e) for e in EX]; lamB = sum(ysB); coup = 0.0
    for p, e in zip(pmfs, EX):
        xs = a[:NN+1]*p/e; xplus = (a[:NN+1]+1)*p/(1+e); coup += e*wass(np.concatenate([[0.0], xplus[:-1]]), xs)
    report("Bernoulli summands: coupling term sum_j E X_j d_W(X_j^+ + 1, X_j^s) = sum_j 2 p_j^2/(1+p_j)", abs(coup - sum(2*p*p/(1+p) for p in ps)) < 1e-12, f"{coup:.4f}")
    out = {}
    for w in (0.0, lamB/30):
        T, Gm, Lb = nb_family_factors(w, lamB, NN); M = sum(abs(w-yj)*e for yj, e in zip(ysB, EX)); d = tv(Wp, T.p); bd = Gm*M + Lb*coup; out[w] = (d, bd)
        report(f"Bernoulli sum, w={w:.3f}: d_TV {d:.4f} <= {bd:.4f}", d <= bd + 1e-12)
    report("quoted: lambda = 3.29, coupling term 0.918, 0.110 <= 0.62 at w = 0 and 0.070 <= 0.32 at w = ybar",
           abs(lamB-3.29) < 0.01 and abs(coup-0.918) < 0.001 and abs(out[0.0][0]-0.110) < 0.001 and abs(out[0.0][1]-0.62) < 0.005
           and abs(out[lamB/30][0]-0.070) < 0.001 and abs(out[lamB/30][1]-0.32) < 0.005)


==> anc/verify_companion/rem_2_22_nbpoisson.py <==
"""Remark 2.22 (The Poisson endpoint).  (1) d_TV(NB(rho,w), Poisson(mu)) <= w sqrt(Var N) min{1, 1.4 mu^{-1/2}}
<= 1.4 w/sqrt(1-w), mu = rho w/(1-w), the first form checked through the identity E[mu g(N+1) - N g(N)] = w E[(mu-N) g(N+1)];
quoted distances 0.026, 0.0023, 0.167 against 0.148, 0.014, 0.99 at (rho, w) = (20, 0.1), (200, 0.01), (5, 1/2).
(2) d_TV(Poisson(mu), Poisson(lambda)) <= min{1, 1.4 lambda^{-1/2}} |mu - lambda| through
E[lambda g(N'+1) - N' g(N')] = (lambda - mu) E g(N'+1).  (3) Along the family pi_w = NB(lambda/w, w):
d_TV(pi_w, pi_0) <= 1.4 w/sqrt(1-w) + min{1, 1.4 lambda^{-1/2}} lambda w/(1-w), tending to zero as w decreases to 0."""
import math, random
import numpy as np
from common import *

if __name__ == "__main__":
    rnd = random.Random(4)
    for rho, w, qd, qb in ((20, 0.1, 0.026, 0.148), (200, 0.01, 0.0023, 0.014), (5, 0.5, 0.167, 0.99)):
        mu = rho*w/(1-w); N = int(60 + 12*mu + 20/(1-w)); Tn = NB(rho, w, N); Tp = Poisson(mu, N); assert Tn.tail_mass_ok()
        g = np.array([rnd.uniform(-1, 1) for _ in range(N+2)]); g[0] = 0; n = np.arange(N+1)
        lhs = float((Tn.p*(mu*g[1:N+2] - n*g[:N+1])).sum()); rhs = w*float((Tn.p*(mu-n)*g[1:N+2]).sum())
        report(f"NB({rho}, {w}): E[mu g(N+1) - N g(N)] = w E[(mu - N) g(N+1)]", abs(lhs-rhs) < 1e-12)
        var = mu/(1-w); d = tv(Tn.p, Tp.p); b1 = w*math.sqrt(var)*min(1, 1.4/math.sqrt(mu)); b2 = 1.4*w/math.sqrt(1-w)
        report(f"NB({rho}, {w}): d_TV(NB, Poisson(mu)) {d:.4f} <= {b1:.4f} <= 1.4 w/sqrt(1-w) = {b2:.4f} (quoted {qd}, {qb})",
               d <= b1 + 1e-12 and b1 <= b2 + 1e-12 and abs(d-qd) < 0.0006 and abs(b2-qb) < 0.006 and abs(var - float((n*n*Tn.p).sum() - mu*mu)) < 1e-6)
    for mu, lam in ((2.0, 1.5), (5.0, 6.0), (0.5, 0.4)):
        N = 80; Tm = Poisson(mu, N); Tl = Poisson(lam, N); n = np.arange(N+1)
        g = np.array([rnd.uniform(-1, 1) for _ in range(N+2)]); g[0] = 0
        lhs = float((Tm.p*(lam*g[1:N+2] - n*g[:N+1])).sum()); rhs = (lam-mu)*float((Tm.p*g[1:N+2]).sum())
        d = tv(Tm.p, Tl.p); bd = min(1, 1.4/math.sqrt(lam))*abs(mu-lam)
        report(f"Poisson({mu}) vs Poisson({lam}): E[lambda g(N'+1) - N' g(N')] = (lambda - mu) E g(N'+1); d_TV {d:.4f} <= {bd:.4f}", abs(lhs-rhs) < 1e-12 and d <= bd + 1e-12)
    lam = 2.0; last = None
    for w in (0.3, 0.1, 0.03, 0.01):
        N = 150; T = NB(lam/w, w, N); P0 = Poisson(lam, N); d = tv(T.p, P0.p)
        bd = 1.4*w/math.sqrt(1-w) + min(1, 1.4/math.sqrt(lam))*lam*w/(1-w)
        report(f"family lambda=2, w={w}: d_TV(pi_w, pi_0) {d:.4f} <= {bd:.4f}", d <= bd + 1e-12 and (last is None or bd < last)); last = bd


==> anc/verify_companion/rem_2_27_secondroute.py <==
"""Remark 2.27 (Related results, after Corollary 2.26): the second route to the same distance,
d_TV(W, NB(rho, w*)) <= Var(Lambda)/m + 1.4 w*/sqrt(1-w*), w* = Var(Lambda)/(m + Var(Lambda)), from [BHJ92, Theorem 1.C]
and Remark 2.22 by the triangle inequality; it dominates the distance on every rate of Corollary 2.26 and lies above the
corollary's bound, by a factor 886 at the nearly constant rate.  (The mixed-Poisson bound of [BHJ92] itself is checked:
d_TV(W, Poisson(m)) <= Var(Lambda)/m.)"""
import math
import numpy as np
from common import *
from cor_2_26_mixture import poisson_mixture

if __name__ == "__main__":
    xs = np.linspace(0.005, 40, 8000); factor = {}
    cases = (("{1.9,2.1}", [1.9, 2.1], [0.5, 0.5], 80), ("{1,3}", [1.0, 3.0], [0.5, 0.5], 400), ("{2,4}", [2.0, 4.0], [0.5, 0.5], 400),
             ("{1,2,4}", [1.0, 2.0, 4.0], [1/3]*3, 400), ("Gamma(3,1)", xs, np.exp(2.0*np.log(xs)-xs), 300),
             ("lognormal(2, 1/2)", xs, np.exp(-(np.log(xs)-math.log(2.0))**2/(2*0.25))/xs, 300))
    quoted = {"{1.9,2.1}": 0.012, "{1,3}": 1.07, "{2,4}": 0.74, "{1,2,4}": 1.39, "lognormal(2, 1/2)": 1.35, "Gamma(3,1)": 1.99}
    for name, lams, probs, N in cases:
        lams = np.asarray(lams, float); probs = np.asarray(probs, float); probs = probs/probs.sum()
        m = float((lams*probs).sum()); var = float((lams**2*probs).sum()) - m*m; v = m + var; w = var/(m+var); rho = m*m/var
        W = poisson_mixture(lams, probs, N); T = NB(rho, w, N); P = Poisson(m, N)
        dP = tv(W, P.p); report(f"{name}: [BHJ92, Thm 1.C] d_TV(W, Poisson(m)) = {dP:.4f} <= Var/m = {var/m:.4f}", dP <= var/m + 1e-12)
        d = tv(W, T.p); alt = var/m + 1.4*w/math.sqrt(1-w)
        Wb, Wd, bb, bd = biasings(W, T.b, T.d); Ws = poisson_mixture(lams, lams*probs/m, N)
        cor = min(2*T.gamma_exact(), 1/(w*rho))*m*wass(Wb, Ws); factor[name] = alt/cor if cor > 0 else math.inf
        report(f"{name}: second route {alt:.4f} >= d_TV {d:.4f}; corollary {cor:.4e} (quoted second route {quoted[name]})", d <= alt + 1e-12 and abs(alt-quoted[name]) <= 0.01*quoted[name] + 1e-3)
    report("the second route is above the corollary in every case, by a factor 886 at the nearly constant rate",
           all(f > 1 for f in factor.values()) and abs(factor["{1.9,2.1}"]-886) < 5, f"factor {factor['{1.9,2.1}']:.0f}")


==> anc/verify_companion/rem_3_06_mode.py <==
"""Remark 3.6 (Location of the mode): with s = w^{-1/r} - 1 and kbar = max_i kappa_i, the mode m* of Lemma 3.5(iii)
satisfies |m* - (c-1)/s| <= kbar + 1, on a grid of (r, kappa, c, w)."""
import itertools
from common import *

if __name__ == "__main__":
    worst = 0.0; count = 0
    for r, kaps in ((2, [(0, 0), (1, 0), (4, 0)]), (3, [(0, 0, 0), (2, 1, 0), (5, 2, 0)])):
        for kap in kaps:
            for c in (2, 3, 5, 10, 25):
                for w in (0.1, 0.3, 0.5, 0.7, 0.9):
                    N = int(100 + 30*r*c/(1-w)); H = HNB(kap, c, w, N); assert H.tail_mass_ok(1e-9)
                    ms = [k for k in range(1, N) if w*H.b(k-1) >= H.d(k)]; mstar = max(ms) if ms else 0
                    s = w**(-1/r) - 1; gap = abs(mstar - (c-1)/s); worst = max(worst, gap/(max(kap)+1)); count += 1
                    assert gap <= max(kap) + 1 + 1e-12, (r, kap, c, w, mstar, (c-1)/s)
    report(f"|m* - (c-1)/s| <= kbar + 1 on {count} systems", True, f"largest ratio of the gap to kbar + 1: {worst:.3f}")


==> anc/verify_companion/rem_4_06_tworow.py <==
"""Remark 4.6 (Two row systems): for the HNB(kappa, c, w) and HNB(kappa', c, w) operators of two difference
statistics on the same rows, the contrast S(k) = sum_{j<k} log(rho_2(j)/rho_1(j)) telescopes to the displayed closed
form sum_i [log Gamma(k+kappa'_i+c)Gamma(kappa'_i+1)/(Gamma(kappa'_i+c)Gamma(k+kappa'_i+1)) - (the same with kappa)];
it is nonconstant when (kappa'_i) is not a permutation of (kappa_i) and constant when it is; both ratios are
nonincreasing."""
import math
from math import lgamma
from common import *

if __name__ == "__main__":
    c = 4
    for kap, kap2 in (((2, 0), (0, 0)), ((3, 1, 0), (1, 0, 0)), ((2, 0), (0, 2)), ((3, 1, 0), (1, 3, 0))):
        rho1 = lambda k: math.prod((k+kk+c)/(k+1+kk) for kk in kap); rho2 = lambda k: math.prod((k+kk+c)/(k+1+kk) for kk in kap2)
        S = [0.0]
        for k in range(60): S.append(S[-1] + math.log(rho2(k)/rho1(k)))
        closed = [sum(lgamma(k+kk2+c)+lgamma(kk2+1)-lgamma(kk2+c)-lgamma(k+kk2+1) - (lgamma(k+kk+c)+lgamma(kk+1)-lgamma(kk+c)-lgamma(k+kk+1)) for kk, kk2 in zip(kap, kap2)) for k in range(61)]
        perm = sorted(kap) == sorted(kap2)
        report(f"kappa={kap}, kappa'={kap2}: S(k) equals the closed form; {'constant (a permutation)' if perm else 'nonconstant'}; both ratios nonincreasing",
               max(abs(a-b) for a, b in zip(S, closed)) < 1e-10 and (max(abs(s) for s in S) < 1e-10) == perm and all(rho1(k+1) <= rho1(k) and rho2(k+1) <= rho2(k) for k in range(60)))


==> anc/verify_companion/run_all.py <==
"""Run every verification script in the order of the results (section, number); stop at the first failure."""
import subprocess, sys, glob, os, re, time
here = os.path.dirname(os.path.abspath(__file__)); os.chdir(here)
env = dict(os.environ, PYTHONPATH=here + os.pathsep + os.environ.get("PYTHONPATH", ""))
def key(f):
    m = re.match(r"(thm|lem|prop|cor|rem|def)_(\d+)_(\d+)_(.*)\.py", f)
    return (int(m.group(2)), int(m.group(3)), m.group(4))
files = sorted([f for f in glob.glob("*.py") if re.match(r"(thm|lem|prop|cor|rem|def)_\d+_\d+_", f)], key=key)
t_all = time.time()
for f in files:
    t0 = time.time(); print(f"=== {f}"); r = subprocess.run([sys.executable, os.path.join(here, f)], cwd=here, env=env); print(f"    ({time.time()-t0:.0f}s)")
    if r.returncode != 0: print("FAILED:", f); sys.exit(1)
print(f"ALL VERIFICATIONS PASSED ({len(files)} scripts, {time.time()-t_all:.0f}s)")


==> anc/verify_companion/thm_2_05_solution.py <==
"""Theorem 2.5 (Characterization and exact solution): (i) E(A g)(N) = 0 for N ~ pi and bounded g, and a law with a
nonzero defect is not pi; (ii) the displayed formula solves the Stein equation, both forms agree, and the homogeneous
equation forces g = 0.  Checked on NB(3, 0.6) and on HNB((2,0), 4, 0.3)."""
import numpy as np, random
from common import *

if __name__ == "__main__":
    rnd = random.Random(1)
    for name, T in [("NB(3, 0.6)", NB(3, 0.6, 200)), ("HNB((2,0), c=4, w=0.3)", HNB((2,0), 4, 0.3, 200))]:
        assert T.tail_mass_ok()
        g = np.array([rnd.uniform(-1, 1) for _ in range(T.N+2)]); g[0] = 0
        report(f"{name}: (i) E(Ag)(N) = 0 under pi", abs(T.stein_defect(T.p, g)) < 1e-12, f"defect {T.stein_defect(T.p, g):.2e}")
        # a different law has a nonzero defect for some indicator g: the Stein solution of A = [0, mode] detects it
        other = np.roll(T.p, 2); other[:2] = 0; other /= other.sum()
        gA = T.solve([1.0]*(int(np.argmax(T.p))+1) + [0.0]*(T.N-int(np.argmax(T.p))))
        report(f"{name}: (i) a shifted law has a nonzero defect", abs(T.stein_defect(other, gA)) > 1e-3, f"defect {T.stein_defect(other, gA):.3f}")
        h = np.array([rnd.uniform(-1, 1) for _ in range(T.N+1)]); gh = T.solve(h); ht = h - float((h*T.p).sum())
        res = max(abs(T.w*T.b(n)*gh[n+1] - T.d(n)*gh[n] - ht[n]) for n in range(T.N-5) if T.p[n] > 1e-200)
        report(f"{name}: (ii) eq:solution solves the Stein equation", res < 1e-10, f"max residual {res:.1e}")
        # the two forms of eq:solution agree where both are stable
        first = np.array([sum(ht[:m+1]*T.p[:m+1])/(T.w*T.b(m)*T.p[m]) for m in range(T.N)])
        second = np.array([-sum(ht[m+1:]*T.p[m+1:])/(T.w*T.b(m)*T.p[m]) for m in range(T.N)])
        ok = [m for m in range(T.N) if T.p[m] > 1e-8]
        report(f"{name}: (ii) the two forms of eq:solution agree", max(abs(first[m]-second[m]) for m in ok) < 1e-8)
        report(f"{name}: (ii) uniqueness (d(0) = 0 forces g(1) = 0, hence g = 0)", T.d(0) == 0 and abs(T.solve(np.zeros(T.N+1))).max() == 0)


==> anc/verify_companion/thm_2_06_factors.py <==
"""Theorem 2.6 (Stein factors).  (i) The exact factor sup_m F(m)G(m+1)/(d(m+1)p_{m+1}) equals the brute-force supremum
over indicator test sets (the extremal sets [0,m] and random sets); (ii) for targets with t_n strictly decreasing
(NB(rho,w) with rho > 1, HNB with c >= 2) every m >= 1 lies in the sub-mode or the super-mode branch and the closed
bound dominates the exact factor; (iii) the exact first-difference factor obeys
Lambda <= min{2 Gamma, max(1,(1-w)/w) Gamma + 1/(w b(0))}.  Then the Section 5 figures for the theorem: Gamma = 0.4875 on
NB(4,1/2) and 0.1788 on HNB((1,0),3,0.45) with closed bounds 2.67 and 1.52; Gamma = 0.427, 0.202, 0.100 on NB(c,1/2),
c = 5, 20, 80; Gamma sqrt(cw) in [0.425, 0.769] on the grid 2 <= c <= 50, w in {0.1,...,0.9,0.95,0.97}; and the closed
bound, evaluated in exact rational arithmetic, exceeds the exact factor there by a factor up to 1.1*10^3."""
import math, random
from fractions import Fraction as Fr
from common import *

def closed_bound(T):
    """Theorem 2.6(ii): max{1/(w b(0)), max_{m>=1: x'_m>0} 1/x'_m, sup_{m>=0: y_{m+1}>0} d(m+2)/(d(m+1) y_{m+1})}."""
    w = T.w; x_ = lambda m: w*T.b(m-1)-T.d(m); y_ = lambda m: T.d(m+1)-w*T.b(m)
    sub = [1/x_(m) for m in range(1, T.N) if x_(m) > 0]
    sup = [T.d(m+2)/(T.d(m+1)*y_(m+1)) for m in range(T.N-1) if y_(m+1) > 0]
    return max([1/(w*T.b(0))] + sub + sup), len(sub)

if __name__ == "__main__":
    rnd = random.Random(2); quoted = {}
    for name, T in [("NB(4, 0.5)", NB(4, 0.5, 120)), ("HNB((1,0), c=3, w=0.45)", HNB((1,0), 3, 0.45, 120)), ("NB(2.5, 0.7)", NB(2.5, 0.7, 200))]:
        assert T.tail_mass_ok()
        Gx = T.gamma_exact(); Gb, Lb = T.factors_brute(300, rnd)
        report(f"{name}: (i) exact formula = brute-force supremum over test sets", abs(Gx-Gb) < 1e-9, f"{Gx:.6f} vs {Gb:.6f}")
        t = [T.w*T.b(n)/T.d(n+1) for n in range(T.N)]
        report(f"{name}: (ii) hypothesis: t_n strictly decreasing", all(t[n+1] < t[n] for n in range(T.N-1)))
        covered = all((t[m-1] > 1) or (t[m+1] < 1) for m in range(1, T.N-1))
        bound, nsub = closed_bound(T)
        report(f"{name}: (ii) every m >= 1 in a branch; closed bound >= Gamma", covered and bound >= Gx-1e-12, f"bound {bound:.4f} >= Gamma {Gx:.4f}, {nsub} sub-mode terms")
        Lx = T.lambda_exact(80); L3 = min(2*Gx, max(1, (1-T.w)/T.w)*Gx + 1/(T.w*T.b(0)))
        report(f"{name}: (iii) exact Lambda <= min{{2Gamma, max(1,(1-w)/w)Gamma + 1/(w b(0))}}", Lb <= Lx+1e-9 and Lx <= L3+1e-9, f"Lambda {Lx:.4f} (brute force {Lb:.4f}) <= {L3:.4f}")
        quoted[name] = (Gx, bound)
    report("quoted: Gamma = 0.4875 on NB(4,1/2) and 0.1788 on HNB((1,0),3,0.45), closed bounds 2.67 and 1.52",
           abs(quoted["NB(4, 0.5)"][0]-0.4875) < 5e-5 and abs(quoted["HNB((1,0), c=3, w=0.45)"][0]-0.1788) < 5e-5
           and abs(quoted["NB(4, 0.5)"][1]-2.67) < 0.005 and abs(quoted["HNB((1,0), c=3, w=0.45)"][1]-1.52) < 0.005)
    vals = [NB(c, 0.5, 60+14*c).gamma_exact() for c in (5, 20, 80)]
    report("quoted: Gamma = 0.427, 0.202, 0.100 on NB(c,1/2), c = 5, 20, 80", all(abs(v-t) < 2e-3 for v, t in zip(vals, (0.427, 0.202, 0.100))), ", ".join(f"{v:.3f}" for v in vals))
    # the grid: Gamma sqrt(cw) and the ratio of the closed bound (exact rational arithmetic) to the exact factor
    lo, hi, worst = 10.0, 0.0, 0.0
    for c in range(2, 51):
        for wf in [Fr(k, 10) for k in range(1, 10)] + [Fr(95, 100), Fr(97, 100)]:
            w = float(wf); T = NB(c, w, int(80 + 12*c*w/(1-w))); assert T.tail_mass_ok(1e-10)
            Gx = T.gamma_exact(); lo = min(lo, Gx*math.sqrt(c*w)); hi = max(hi, Gx*math.sqrt(c*w))
            xs = [1/(wf*(c-1)-m*(1-wf)) for m in range(1, T.N) if wf*(c-1)-m*(1-wf) > 0]
            ys = [Fr(m+2, m+1)/((m+2)-wf*(m+1+c)) for m in range(T.N-1) if (m+2)-wf*(m+1+c) > 0]
            worst = max(worst, float(max([1/(wf*c)] + xs + ys))/Gx)
    report("quoted: Gamma sqrt(cw) in [0.425, 0.769] on the grid", abs(lo-0.425) < 1e-3 and abs(hi-0.769) < 1e-3, f"[{lo:.3f}, {hi:.3f}]")
    report("quoted: the closed bound exceeds the exact Gamma by a factor up to 1.1*10^3 on the grid", 1050 < worst < 1150, f"max ratio {worst:.0f}")


==> anc/verify_companion/thm_2_08_nbfactors.py <==
"""Theorem 2.8 (Stein factors of the negative binomial: all bounds).  On the grid 2 <= rho <= 50, w in
{0.1,...,0.9,0.95,0.97}, extended by rho in {0.3, 0.5, 1} at w <= 0.9 (566 points), the exact Gamma lies below
1/(1-w) [BGX15, CD19], below sqrt(pi)/sqrt((rho+1)w(1-w)) [CD19], and, for rho > 1, below the closed bound B of
Theorem 2.6(ii); on the subgrid rho in {0.3,0.5,1,2,5,10}, w in {0.1,0.3,0.5,0.7} the exact Lambda lies below each of
the five bounds 2 Gamma, 1/(w rho) [BX01], 2/(1-w), (1+w)/(1-w)^2, 3/(2 sqrt(rho w (1-w)^3)) [BGX15]."""
import math
from fractions import Fraction as Fr
from common import *

def gamma_bounds(rho, wf, T):
    """The closed bounds on Gamma that apply at (rho, w): B only for rho > 1 (w as an exact fraction)."""
    w = float(wf)
    out = {"1/(1-w)": 1/(1-w), "sqrt(pi)/sqrt((rho+1)w(1-w))": math.sqrt(math.pi)/math.sqrt((rho+1)*w*(1-w))}
    if rho > 1:
        xs = [1/(wf*(rho-1)-m*(1-wf)) for m in range(1, T.N) if wf*(rho-1)-m*(1-wf) > 0]
        ys = [Fr(m+2, m+1)/((m+2)-wf*(m+1+rho)) for m in range(T.N-1) if (m+2)-wf*(m+1+rho) > 0]
        out["B (Thm 2.6(ii))"] = float(max([1/(wf*rho)] + xs + ys))
    return out

def lambda_bounds(rho, w, Gx):
    return {"2Gamma": 2*Gx, "1/(w rho)": 1/(w*rho), "2/(1-w)": 2/(1-w), "(1+w)/(1-w)^2": (1+w)/(1-w)**2,
            "3/(2 sqrt(rho w (1-w)^3))": 1.5/math.sqrt(rho*w*(1-w)**3)}

grid = [(c, Fr(k, 10)) for c in range(2, 51) for k in range(1, 10)] + [(c, Fr(95, 100)) for c in range(2, 51)] + [(c, Fr(97, 100)) for c in range(2, 51)]
grid += [(r, Fr(k, 10)) for r in (0.3, 0.5, 1) for k in range(1, 10)]
subgrid = [(r, Fr(k, 10)) for r in (0.3, 0.5, 1, 2, 5, 10) for k in (1, 3, 5, 7)]

if __name__ == "__main__":
    okG = True; count = 0
    for rho, wf in grid:
        w = float(wf); T = NB(rho, w, int(80 + 14*rho*w/(1-w) + 30/(1-w))); assert T.tail_mass_ok(1e-10)
        Gx = T.gamma_exact(); okG &= all(Gx <= b + 1e-12 for b in gamma_bounds(rho, wf, T).values()); count += 1
    report(f"exact Gamma <= every closed bound that applies, on all {count} grid points", okG and count == 566)
    okL = True
    for rho, wf in subgrid:
        w = float(wf); T = NB(rho, w, int(80 + 14*rho*w/(1-w) + 30/(1-w))); Gx = T.gamma_exact(); Lx = T.lambda_exact()
        okL &= all(Lx <= b + 1e-9 for b in lambda_bounds(rho, w, Gx).values())
    report("exact Lambda <= each of the five Lambda bounds on the 24-point subgrid", okL)


==> anc/verify_companion/thm_2_11_nbmaster.py <==
"""Theorem 2.11 (Approximation from the two biasings).  The bound d_TV(W, pi_{b,d,w}) <= Lambda w beta_b d_W(W^b+1, W^d)
+ Gamma |beta_d - w beta_b| at several w, and at the matched rate w* = E W/(E W + rho), with Lambda replaced by its
proved bound min{2 Gamma, 1/(w rho)} (Theorem 2.8), on a heterogeneous geometric sum and on a Poisson-lognormal count;
the exact Lambda is printed for comparison.  Quoted in Section 5: 0.067 against 0.0059 (w* = 0.557, E W = 3.78,
d_W = 0.030, 1/(w* rho) = 0.598), and 0.86 against 0.111 (w* = 0.585, E W = 4.23, d_W = 0.357)."""
import math, random, numpy as np
from common import *

def lognormal_count(N):
    lam = np.exp(np.random.default_rng(0).normal(math.log(4.0), 0.35, 4000)); Wl = np.zeros(N+1)
    for l in lam: Wl += np.exp(np.array([-l+n*math.log(l)-lgamma(n+1) for n in range(N+1)]))
    return Wl/Wl.sum()

if __name__ == "__main__":
    rho = 3; N = 260; b = lambda n: n+rho; d = lambda n: n; out = {}
    for name, W in (("heterogeneous geometric sum y=(0.55,0.62,0.48)", geom_sum_pmf([0.55, 0.62, 0.48], N)), ("Poisson-lognormal count", lognormal_count(N))):
        Wb, Wd, bb, bd = biasings(W, b, d); EW = float((np.arange(N+1)*W).sum()); shifted = np.concatenate([[0], Wb[:-1]]); dw = wass(shifted, Wd)
        wst = bd/bb
        for w in (0.4, wst, 0.7):
            T = NB(rho, w, N); Gm = T.gamma_exact(); Lb = min(2*Gm, 1/(w*rho)); Lx = T.lambda_exact(120)
            bound = Lb*w*bb*dw + Gm*abs(bd-w*bb); dist = tv(W, T.p)
            tag = "matched w*" if w == wst else f"w={w}"
            report(f"{name}, {tag}: d_TV {dist:.4f} <= {bound:.4f}", dist <= bound + 1e-12 and Lx <= Lb + 1e-9,
                   f"Lambda bound {Lb:.4f} (exact Lambda {Lx:.4f}), Gamma {Gm:.4f}, rate term {Gm*abs(bd-w*bb):.4f}")
            if w == wst: out[name] = (dist, bound, wst, EW, dw, 1/(wst*rho))
    a = out["heterogeneous geometric sum y=(0.55,0.62,0.48)"]; c = out["Poisson-lognormal count"]
    report("quoted: 0.067 against 0.0059 (w* = 0.557, E W = 3.78, d_W = 0.030, 1/(w* rho) = 0.598)",
           abs(a[1]-0.067) < 0.001 and abs(a[0]-0.0059) < 0.0002 and abs(a[2]-0.557) < 0.001 and abs(a[3]-3.78) < 0.01 and abs(a[4]-0.030) < 0.001 and abs(a[5]-0.598) < 0.001)
    report("quoted: 0.86 against 0.111 (w* = 0.585, E W = 4.23, d_W = 0.357)",
           abs(c[1]-0.86) < 0.005 and abs(c[0]-0.111) < 0.001 and abs(c[2]-0.585) < 0.001 and abs(c[3]-4.23) < 0.01 and abs(c[4]-0.357) < 0.001)


==> anc/verify_companion/thm_2_17_couplingbody.py <==
"""Theorem 2.17 (Coupling form), the body of Theorem B.  (1) The identity of the proof,
E A_w g(W) = sum_j E X_j {E g(W^[j]+1) - E g(W^(j))} + sum_j (w - y_j) E X_j E g(W^(j)+1), for a random bounded g;
(2) the bound d_TV(W, pi_w) <= Lambda_w sum_j E X_j E|W^[j]+1-W^(j)| + Gamma_w sum_j |w-y_j| E X_j with the coupling
of each pair chosen optimally (E|.| = d_W, the smallest value the theorem allows), Lambda_w the proved
min{2 Gamma_w, 1/lambda} for w > 0 and the Poisson factors at w = 0, on a three-summand instance (a dependent pair plus
an independent geometric) and on ten coupled geometric pairs, at several w including the Poisson endpoint."""
import random, numpy as np
from common import *

def three_summands(N, y, theta):
    """W = X_1 + X_2 + X_3, (X_1, X_2) a coupled pair, X_3 independent: the law of W and the laws W^(j), W^[j]."""
    J = pair_law(y[0], y[1], theta, N); g3 = geom_pmf(y[2], N)
    W = np.zeros(N+1); Wj = [np.zeros(N+1) for _ in range(3)]; Wb = [np.zeros(N+1) for _ in range(3)]
    for a in range(N+1):
        for b in range(N+1-a):
            pab = J[a, b]
            if pab < 1e-300: continue
            for c3 in range(N+1-a-b):
                p = pab*g3[c3]; n = a+b+c3
                W[n] += p; Wj[0][n] += a*p; Wj[1][n] += b*p; Wj[2][n] += c3*p
                Wb[0][n] += (a+1)*p; Wb[1][n] += (b+1)*p; Wb[2][n] += (c3+1)*p
    EX = [float(Wj[j].sum()) for j in range(3)]
    return W, [Wj[j]/EX[j] for j in range(3)], [Wb[j]/(EX[j]+1) for j in range(3)], EX

def pairs_biased(pairs, N):
    """For W = sum over independent pairs: the law of W and, per summand, the laws W^(j), W^[j] and E X_j."""
    a = np.arange(N+1); laws = []; sums = []
    for (y1, y2, th) in pairs:
        J = pair_law(y1, y2, th, N); S = np.zeros(2*N+1)
        for u in range(N+1): S[u:u+N+1] += J[u]
        sums.append(S[:N+1]); laws.append(J)
    W = conv(sums, N); out = []
    for k, (J, S) in enumerate(zip(laws, sums)):
        rest = conv([sums[m] for m in range(len(sums)) if m != k], N)
        for coord in (0, 1):
            Jx = J if coord == 0 else J.T; EX = float((Jx*a[:, None]).sum())
            Sx = np.zeros(2*N+1); Sb = np.zeros(2*N+1)
            for u in range(N+1):
                Sx[u:u+N+1] += u*Jx[u]; Sb[u:u+N+1] += (u+1)*Jx[u]
            Wj = np.convolve(Sx[:N+1]/EX, rest)[:N+1]; Wb = np.convolve(Sb[:N+1]/(EX+1), rest)[:N+1]
            out.append((Wj, Wb, EX))
    return W, out

def check(label, W, triples, N, ws):
    lam = sum(EX/(1+EX) for _, _, EX in triples); shift = lambda q: np.concatenate([[0.0], q[:-1]])
    coupling = sum(EX*wass(shift(Wb), Wj) for Wj, Wb, EX in triples)
    for w in ws:
        T, Gm, Lb = nb_family_factors(w, lam, N); assert T.tail_mass_ok(1e-9)
        M = sum(abs(w-EX/(1+EX))*EX for _, _, EX in triples); d = tv(W, T.p); bound = Lb*coupling + Gm*M
        report(f"{label}, w={w:.3f}: d_TV {d:.4f} <= {bound:.4f}", d <= bound + 1e-12, f"coupling term {coupling:.4f}, Gamma {Gm:.4f}, Lambda bound {Lb:.4f}, M {M:.4f}")

if __name__ == "__main__":
    rnd = random.Random(5); N = 100; y = (0.5, 0.35, 0.4)
    W, Wj, Wb, EX = three_summands(N, y, 0.4); lam = sum(e/(1+e) for e in EX); n = np.arange(N+1)
    for w in (0.0, 0.3, 0.45):
        T, Gm, Lb = nb_family_factors(w, lam, N); g = np.array([rnd.uniform(-1, 1) for _ in range(N+3)]); g[0] = 0
        lhs = sum(W[k]*((lam+w*k)*g[k+1] - k*g[k]) for k in range(N+1))
        rhs = sum(EX[j]*(sum(Wb[j][k]*g[k+1] for k in range(N+1)) - sum(Wj[j][k]*g[k] for k in range(N+1))) for j in range(3))
        rhs += sum((w-EX[j]/(1+EX[j]))*EX[j]*sum(Wj[j][k]*g[k+1] for k in range(N+1)) for j in range(3))
        report(f"identity of the proof at w={w}", abs(lhs-rhs) < 1e-10, f"{lhs:.6f} = {rhs:.6f}")
    check("three summands, theta=0.4", W, [(Wj[j], Wb[j], EX[j]) for j in range(3)], N, (0.0, 0.3, lam/3, 0.6))
    for th in (0.0, 0.5, 1.0):
        W, triples = pairs_biased([(0.4, 0.4, th)]*10, 400)
        check(f"20 geometrics y=0.4 copied w.p. {th}", W, triples, 400, (0.4,))
    het = [(rnd.uniform(0.3, 0.5), rnd.uniform(0.3, 0.5), 0.3) for _ in range(5)]
    W, triples = pairs_biased(het, 400); lam = sum(EX/(1+EX) for _, _, EX in triples)
    check("10 heterogeneous geometrics, theta=0.3", W, triples, 400, (0.0, 0.3, lam/10, 0.5))


==> anc/verify_companion/thm_2_19_aggnb.py <==
"""Theorem 2.19 (Dependent geometric sums), the body of Theorem C (first bound):
d_TV(W, pi_w) <= Gamma_w (M_w + beta) + Lambda_w Q for every w in [0,1), pi_w = NB(lambda/w, w), pi_0 = Poisson(lambda).
Instances: pairs of geometrics coupled by copying (equal parameters) or comonotonically (unequal parameters),
neighbourhood = the pair, so beta = 0; Lambda_w the proved min{2 Gamma_w, 1/lambda} for w > 0 and the Poisson factors
at w = 0.  Quoted: twenty summands with y = 0.4 at w = y: distances 0, 0.097, 0.5 and bounds 2.2, 4.2, 6.1 at
theta = 0, 1/2, 1; sixteen heterogeneous summands at w = 0, 0.3, ybar = 0.396, 0.5: distances 0.457, 0.161, 0.061, 0.164
and bounds 5.8, 3.7, 3.5, 3.6; the Poisson regime (lambda = 2): 0.57 against 0.126 at w = y and 0.54 against 0.132 at
w = 0.  Also beta on a triple whose middle summand is not independent of its complement."""
import math, random
import numpy as np
from common import *

def moments(pairs, N):
    a = np.arange(N+1); mom = []
    for (y1, y2, th) in pairs:
        J = pair_law(y1, y2, th, N); mom.append((y1, y2, float((J*np.outer(a, a)).sum())))
    return mom

def Qterm(mom):
    Q = 0.0
    for (y1, y2, E12) in mom:
        E1, E2 = y1/(1-y1), y2/(1-y2)
        Q += (1+y1)*E12 + y1*E2 + (1+y2)*E12 + y2*E1      # j = 1 with i = 2, and j = 2 with i = 1
    return Q

def bound(pairs, w, N):
    Wp, ys = pairs_sum(pairs, N); assert Wp[-1] < 1e-12
    lam = sum(ys); T, Gm, Lb = nb_family_factors(w, lam, N); assert T.tail_mass_ok()
    M = sum(abs(w-y)*y/(1-y) for y in ys); Q = Qterm(moments(pairs, N))
    return tv(Wp, T.p), Gm*(M+0.0) + Lb*Q, Gm, Lb, M, Q

if __name__ == "__main__":
    y, N = 0.4, 400; q = {}
    for th in (0.0, 0.5, 1.0):
        d, bd, Gm, Lb, M, Q = bound([(y, y, th)]*10, y, N); q[th] = (d, bd)
        report(f"20 geometrics y=0.4, pairs copied w.p. {th}, w=y: d_TV {d:.4f} <= {bd:.3f}", d <= bd + 1e-12 and M == 0, f"Gamma {Gm:.4f}, Lambda bound {Lb:.4f}, Q {Q:.3f}")
    report("quoted: distances 0, 0.097, 0.5 and bounds 2.2, 4.2, 6.1", abs(q[0.0][0]) < 1e-9 and abs(q[0.5][0]-0.097) < 0.001 and abs(q[1.0][0]-0.5) < 0.001
           and abs(q[0.0][1]-2.2) < 0.05 and abs(q[0.5][1]-4.2) < 0.05 and abs(q[1.0][1]-6.1) < 0.05)
    rnd = random.Random(1); pairs = [(rnd.uniform(0.3, 0.5), rnd.uniform(0.3, 0.5), 0.3) for _ in range(8)]
    ybar = sum(y1+y2 for y1, y2, _ in pairs)/16; q = {}
    for w, qd, qb in ((0.0, 0.457, 5.8), (0.3, 0.161, 3.7), (ybar, 0.061, 3.5), (0.5, 0.164, 3.6)):
        d, bd, Gm, Lb, M, Q = bound(pairs, w, 500)
        report(f"16 heterogeneous geometrics, theta=0.3, w={w:.3f}: d_TV {d:.4f} <= {bd:.3f} (quoted {qd}, {qb})", d <= bd + 1e-12 and abs(d-qd) < 0.001 and abs(bd-qb) < 0.06,
               f"Gamma {Gm:.4f}, Lambda bound {Lb:.4f}, M {M:.3f}, Q {Q:.3f}")
    report("quoted: ybar = 0.396", abs(ybar-0.396) < 0.001)
    for w, qd, qb in ((0.02, 0.126, 0.57), (0.0, 0.132, 0.54)):
        d, bd, Gm, Lb, M, Q = bound([(0.02, 0.02, 0.5)]*50, w, 80)
        report(f"100 geometrics y=0.02 copied w.p. 1/2 (lambda=2), w={w}: d_TV {d:.4f} <= {bd:.4f} (quoted {qd}, {qb})", d <= bd + 1e-12 and abs(d-qd) < 0.001 and abs(bd-qb) < 0.006,
               f"Gamma {Gm:.4f}, Lambda bound {Lb:.4f}, M {M:.4f}, Q {Q:.4f}")
    # beta: a triple (X1, X2, X3) with X2 = comonotone copy of X1 w.p. 1/2, X3 independent; neighbourhood of X2 taken as
    # {2, 3} only, so F_2 = sigma(X1) and X2 is not independent of F_2: beta_2 > 0 and the bound still holds
    N = 150; J = pair_law(0.45, 0.45, 0.5, N); g3 = geom_pmf(0.3, N); a = np.arange(N+1)
    y2 = 0.45; cond = J/J.sum(axis=1, keepdims=True)                              # P(X2 = n | X1 = x1)
    beta2 = float(sum(J[x1].sum()*sum(n*abs(cond[x1, n]-y2*cond[x1, n-1]) for n in range(1, N+1)) for x1 in range(N+1) if J[x1].sum() > 1e-300))
    S12 = np.zeros(2*N+1)
    for u in range(N+1): S12[u:u+N+1] += J[u]
    W = np.convolve(S12[:N+1], g3)[:N+1]; ys = [0.45, 0.45, 0.3]; lam = sum(ys)
    E12 = float((J*np.outer(a, a)).sum()); E1 = E2 = 0.45/0.55; E3 = 0.3/0.7
    # neighbourhoods: B_1 = {1,2} (X1 independent of X3: beta_1 = 0), B_2 = {2,3} (beta_2 as computed), B_3 = {3} (beta_3 = 0)
    Q = ((1+0.45)*E12 + 0.45*E2) + ((1+0.45)*E2*E3 + 0.45*E3)
    for w in (0.0, 0.4):
        T, Gm, Lb = nb_family_factors(w, lam, N); M = sum(abs(w-y)*y/(1-y) for y in ys); d = tv(W, T.p); bd = Gm*(M+beta2) + Lb*Q
        report(f"triple with a non-independent neighbourhood, w={w}: beta = {beta2:.4f} > 0, d_TV {d:.4f} <= {bd:.4f}", beta2 > 0.01 and d <= bd + 1e-12)


==> anc/verify_companion/thm_3_02_target.py <==
"""Theorem 3.2 (Conditional representation and exact fiber probability), the body of Theorem E (first display).
Independent rows R_i ~ NB(c, q_i) conditioned on their successive differences: the law of the smallest total is
HNB(kappa, c, w) with w = prod q_i, exactly, and P(D = k) = prod_i (1-q_i)^c q_i^{kappa_i} Zhat_c(kappa, w); the
conditioned law depends on the q_i only through w.  At r = 2 (quoted: TV 10^{-15}) and r = 3."""
import math
import numpy as np
from common import *

def zhat(kap, c, w, N):
    return sum(math.exp(sum(lC(n+k+c-1, n+k) for k in kap) + n*math.log(w)) for n in range(N+1))

if __name__ == "__main__":
    # r = 2
    c, q1, q2, k = 4, 0.55, 0.4, 3; N = 220
    R1 = nb_pmf(c, q1, N+k); R2 = nb_pmf(c, q2, N)
    joint = np.array([R2[n]*R1[n+k] for n in range(N+1)]); PD = joint.sum(); cond = joint/PD
    H = HNB((k, 0), c, q1*q2, N)
    report("r=2: L(R_2 | R_1 - R_2 = k) = HNB((k,0), c, q1 q2)", tv(cond, H.p) < 1e-14, f"TV {tv(cond, H.p):.1e}")
    report("r=2: P(D = k) = (1-q1)^c (1-q2)^c q1^k Zhat", abs((1-q1)**c*(1-q2)**c*q1**k*zhat((k, 0), c, q1*q2, N) - PD) < 1e-12, f"{PD:.6e}")
    # the same w from different (q1, q2): the same conditioned law
    q1b, q2b = 0.44, 0.5; R1b = nb_pmf(c, q1b, N+k); R2b = nb_pmf(c, q2b, N)
    jb = np.array([R2b[n]*R1b[n+k] for n in range(N+1)]); jb /= jb.sum()
    report("r=2: (0.55, 0.4) and (0.44, 0.5) share w = 0.22 and the same conditioned law", abs(q1*q2-q1b*q2b) < 1e-12 and tv(cond, jb) < 1e-13)
    # r = 3: differences k = (k1, k2), offsets kappa = (k1+k2, k2, 0)
    c, q, kv = 3, (0.5, 0.35, 0.6), (2, 1); kap = (kv[0]+kv[1], kv[1], 0); N = 200; w = math.prod(q)
    Rs = [nb_pmf(c, q[i], N+kap[i]) for i in range(3)]
    joint = np.array([Rs[0][n+kap[0]]*Rs[1][n+kap[1]]*Rs[2][n] for n in range(N+1)]); PD = joint.sum(); cond = joint/PD
    H = HNB(kap, c, w, N)
    report("r=3: L(R_3 | D = (2,1)) = HNB((3,1,0), c, q1 q2 q3)", tv(cond, H.p) < 1e-14, f"TV {tv(cond, H.p):.1e}")
    pref = math.prod((1-q[i])**c*q[i]**kap[i] for i in range(3))
    report("r=3: P(D = k) = prod (1-q_i)^c q_i^{kappa_i} Zhat", abs(pref*zhat(kap, c, w, N) - PD) < 1e-14, f"{PD:.6e}")


==> anc/verify_companion/thm_3_11_fixedpoint.py <==
"""Theorem 3.11 (Fixed-point characterization): W ~ HNB(kappa, c, w) iff W^d = W^b + 1 in law, with w = beta_d/beta_b;
equivalently the fixed points of T, P(TW = n) prop. to d(n+1) P(W = n+1)/b(n), are the HNB laws.  Checked on HNB laws
(the identity, the recovered w, T W = W), and on a conditioned heterogeneous array (W^d != W^b + 1, T W != W)."""
import numpy as np
from common import *

def transform(W, b, d):
    T = np.array([d(n+1)*W[n+1]/b(n) for n in range(len(W)-1)] + [0.0]); return T/T.sum()

if __name__ == "__main__":
    shift = lambda q: np.concatenate([[0.0], q[:-1]])
    for kap, c, w in (((2, 0), 4, 0.3), ((3, 1, 0), 3, 0.5), ((0, 0), 2, 0.6)):
        N = int(150 + 40*c/(1-w)); H = HNB(kap, c, w, N); Wb, Wd, bb, bd = biasings(H.p, H.b, H.d)
        report(f"HNB({kap}, c={c}, w={w}): W^d = W^b + 1 in law, beta_d/beta_b = w, T W = W", tv(Wd, shift(Wb)) < 1e-12 and abs(bd/bb-w) < 1e-12 and tv(transform(H.p, H.b, H.d), H.p) < 1e-12)
    # a non-HNB law: the conditioned level of a 2 x 3 array with heterogeneous columns
    N = 200; Y = [[0.30, 0.45, 0.27], [0.22, 0.25, 0.40]]; k = 2
    rows = [geom_sum_pmf(Y[i], N) for i in range(2)]
    joint = np.array([rows[1][n]*rows[0][n+k] if n+k <= N else 0.0 for n in range(N+1)]); W = joint/joint.sum()
    H = HNB((k, 0), 3, 0.3*0.22, N); Wb, Wd, bb, bd = biasings(W, H.b, H.d)
    report("conditioned heterogeneous array: W^d != W^b + 1 and T W != W", tv(Wd, shift(Wb)) > 1e-3 and tv(transform(W, H.b, H.d), W) > 1e-3,
           f"TV(W^d, W^b+1) = {tv(Wd, shift(Wb)):.4f}, TV(TW, W) = {tv(transform(W, H.b, H.d), W):.4f}")


==> anc/verify_companion/thm_3_12_master.py <==
"""Theorem 3.12 (Ratio-matched main theorem) at the HNB rates: d_TV(W, HNB(kappa,c,w)) <= Lambda w beta_b d_W(W^b+1, W^d)
+ Gamma |beta_d - w beta_b|, and at w* = beta_d/beta_b the second term vanishes; Lambda replaced by its proved bound
2 Gamma (Theorem 2.6(iii)), Gamma the exact factor.  W = the conditioned level of a 2 x 3 array with heterogeneous
columns (not an HNB law) and of a 3 x 2 array, at several w and at w*."""
import math
import numpy as np
from common import *

def conditioned_level(Y, kvec, N):
    """L(U_r | D = k) for independent geometric entries y_ij (rows i), differences k_i = U_i - U_{i+1}."""
    r = len(Y); kap = [sum(kvec[i:]) for i in range(r-1)] + [0]
    rows = [geom_sum_pmf(Y[i], N + max(kap)) for i in range(r)]
    joint = np.array([math.prod(rows[i][n+kap[i]] for i in range(r)) for n in range(N+1)]); return joint/joint.sum(), kap

if __name__ == "__main__":
    for Y, kvec, c in (([[0.30, 0.45, 0.27], [0.22, 0.25, 0.40]], (2,), 3), ([[0.5, 0.3], [0.4, 0.45], [0.35, 0.2]], (1, 1), 2)):
        N = 220; W, kap = conditioned_level(Y, kvec, N); kap = tuple(kap)
        H0 = HNB(kap, c, 0.5, N); b, d = H0.b, H0.d; Wb, Wd, bb, bd = biasings(W, b, d); wst = bd/bb
        shift = lambda q: np.concatenate([[0.0], q[:-1]]); dw = wass(shift(Wb), Wd)
        for w in (0.3*wst, wst, min(0.95, 1.5*wst)):
            H = HNB(kap, c, w, N); assert H.tail_mass_ok(1e-9); Gm = H.gamma_exact(); Lb = 2*Gm
            bound = Lb*w*bb*dw + Gm*abs(bd-w*bb); dist = tv(W, H.p)
            tag = "w* (matched)" if w == wst else f"w={w:.3f}"
            report(f"{len(Y)}x{c} array, kappa={kap}, {tag}: d_TV {dist:.4f} <= {bound:.4f}", dist <= bound + 1e-12, f"Gamma {Gm:.4f}, rate term {Gm*abs(bd-w*bb):.4f}, d_W {dw:.4f}")


==> anc/verify_companion/thm_3_19_colexpansion.py <==
"""Theorem 3.19 (Dependency expansion across columns, product form), the body of Theorem F.  At r = 2: on a 2 x 3 array
with heterogeneous columns the bound Gamma theta sum_S nu^b_{S^c} sum_j prod_{i in S} (1-y_ij)^{-1} |prod_{i in S} y_ij - w_S|
dominates the exact distance of L(U_2 | D = k) from HNB((k,0), c, w) (quoted: 1.11 against 1.4e-3, theta = 4.97),
with exchangeable columns both are zero, and on a 3 x 2 array (r = 3) the bound dominates as well.  Theorem F at
c = 30 in the Barvinok calibration y_ij = q_i beta_j, beta_j = 1 + eta U_j (the near-homogeneous wedge): quoted
eta = 0, 0.02, 0.05, 0.10 with distances 0, 0.00919, 0.0226, 0.0437, bounds 0, 0.163, 0.407, 0.810, theta 1.037 ... 1.044
and Gamma = 0.0160 (about a minute).  The fiber constant is the supremum over all shifts s, as in Theorem F."""
import itertools, random, math
import numpy as np
from common import *

def expansion_r2(Y, k, N=400):
    """Exact distance, bound and theta at r = 2 for independent geometric entries Y[i][j], conditioning on U_1 - U_2 = k,
    reference q_i = row mean of the y_ij."""
    r, c = len(Y), len(Y[0])
    rows = [conv([geom_pmf(Y[i][j], N) for j in range(c)], N) for i in range(r)]
    joint = np.array([rows[1][n]*rows[0][n+k] if n+k <= N else 0.0 for n in range(N+1)]); Pk = joint.sum(); W = joint/Pk
    q = [sum(Y[i])/c for i in range(r)]; w = q[0]*q[1]; H = HNB((k, 0), c, w, N); exact = tv(W, H.p)
    theta = 0.0
    for size in (0, 1, 2):
        for L in itertools.combinations(range(c), size):
            keep = [j for j in range(c) if j not in L]
            rr = [conv([geom_pmf(Y[i][j], N) for j in keep], N) if keep else np.eye(1, N+1)[0] for i in range(r)]
            for s in range(-60, 61):
                ps = sum(rr[1][n]*rr[0][n+s] for n in range(N+1) if 0 <= n+s <= N); theta = max(theta, ps/Pk)
    EU = [sum(y/(1-y) for y in Y[i]) for i in range(r)]; nu = lambda T: math.prod(c+EU[i] for i in T); tot = 0.0
    for S in ((0,), (1,), (0, 1)):
        Sc = [i for i in range(r) if i not in S]; wS = math.prod(q[i] for i in S)
        tot += nu(Sc)*sum(math.prod(1/(1-Y[i][j]) for i in S)*abs(math.prod(Y[i][j] for i in S)-wS) for j in range(c))
    return exact, H.gamma_exact()*theta*tot, theta

def expansion_r3(Y, kvec, N=150):
    """The same at r = 3, c = 2: exact distance of L(U_3 | D = (k1, k2)) from HNB and the bound, theta over all shifts."""
    r, c = 3, 2; kap = (kvec[0]+kvec[1], kvec[1], 0)
    rows = [conv([geom_pmf(Y[i][j], N) for j in range(c)], N) for i in range(r)]
    joint = np.array([math.prod(rows[i][n+kap[i]] if n+kap[i] <= N else 0.0 for i in range(r)) for n in range(N+1)]); Pk = joint.sum(); W = joint/Pk
    q = [sum(Y[i])/c for i in range(r)]; w = math.prod(q); H = HNB(kap, c, w, N); exact = tv(W, H.p)
    theta = 0.0
    for size in (0, 1, 2):
        for L in itertools.combinations(range(c), size):
            keep = [j for j in range(c) if j not in L]
            rr = [conv([geom_pmf(Y[i][j], N) for j in keep], N) if keep else np.eye(1, N+1)[0] for i in range(r)]
            # P(D^(L) = (s1, s2)) = sum_n rr[2][n] rr[1][n+s2] rr[0][n+s1+s2]
            for s1 in range(-40, 41):
                for s2 in range(-40, 41):
                    ps = sum(rr[2][n]*rr[1][n+s2]*rr[0][n+s1+s2] for n in range(N+1) if 0 <= n+s2 <= N and 0 <= n+s1+s2 <= N)
                    theta = max(theta, ps/Pk)
    EU = [sum(y/(1-y) for y in Y[i]) for i in range(r)]; nu = lambda T: math.prod(c+EU[i] for i in T); tot = 0.0
    for size in (1, 2, 3):
        for S in itertools.combinations(range(r), size):
            Sc = [i for i in range(r) if i not in S]; wS = math.prod(q[i] for i in S)
            tot += nu(Sc)*sum(math.prod(1/(1-Y[i][j]) for i in S)*abs(math.prod(Y[i][j] for i in S)-wS) for j in range(c))
    return exact, H.gamma_exact()*theta*tot, theta

def wedge(eta, c=30, q1=0.30, q2=0.24, K=28):
    """Theorem F at r = 2 in the Barvinok calibration y_ij = q_i beta_j, beta_j = 1 + eta U_j (one fixed draw):
    the exact law of U_2 given D at its modal value, the HNB target, Gamma, theta over singletons and pairs and all
    shifts, and the bound; returns (exact distance, bound, Gamma, theta)."""
    rnd = random.Random(7); beta = [1+eta*rnd.uniform(-1, 1) for _ in range(c)]
    y = [[q1*b for b in beta], [q2*b for b in beta]]; w = q1*q2
    st = {(0, 0): 1.0}
    for j in range(c):
        p1 = [(1-y[0][j])*y[0][j]**v for v in range(K)]; p2 = [(1-y[1][j])*y[1][j]**v for v in range(K)]; col = {}
        for a in range(K):
            for b in range(K): col[(a-b, b)] = col.get((a-b, b), 0.0)+p1[a]*p2[b]
        new = {}
        for (d, u), pv in st.items():
            if pv < 1e-16: continue
            for (dd, uu), pc in col.items(): key = (d+dd, u+uu); new[key] = new.get(key, 0.0)+pv*pc
        st = {k: v for k, v in new.items() if v > 1e-18}
    Dm = {}
    for (d, u), p in st.items(): Dm[d] = Dm.get(d, 0.0)+p
    ks = max(Dm, key=Dm.get); W = {u: p for (d, u), p in st.items() if d == ks}; Z = sum(W.values()); W = {u: p/Z for u, p in W.items()}
    kap = (max(ks, 0), max(-ks, 0)); NN = 600; H = HNB(kap, c, w, NN); ph = H.p
    truth = 0.5*sum(abs(W.get(u, 0.0)-ph[u]) for u in range(NN+1)); Gm = H.gamma_exact()
    def Dp(skip):
        dm = {0: 1.0}
        for j in range(c):
            if j in skip: continue
            p1 = [(1-y[0][j])*y[0][j]**v for v in range(K)]; p2 = [(1-y[1][j])*y[1][j]**v for v in range(K)]; col = {}
            for a in range(K):
                for b in range(K): col[a-b] = col.get(a-b, 0.0)+p1[a]*p2[b]
            new = {}
            for d0, pv in dm.items():
                for dd, pc in col.items(): new[d0+dd] = new.get(d0+dd, 0.0)+pv*pc
            dm = {k2: v for k2, v in new.items() if v > 1e-18}
        return dm
    base = Dp(set())[ks]; th = 1.0
    for L in [()]+[(j,) for j in range(c)]+list(itertools.combinations(range(c), 2)):
        dm = Dp(set(L))
        for s in range(ks-2*K-2, ks+2*K+3):
            v = dm.get(s, 0.0)
            if v > 0: th = max(th, v/base)
    EU = [sum(y[i][j]/(1-y[i][j]) for j in range(c)) for i in range(2)]; tot = 0.0
    for S, Sc, wS in (((0,), (1,), q1), ((1,), (0,), q2), ((0, 1), (), w)):
        for j in range(c):
            pref = math.prod(1/(1-y[i][j]) for i in S); mism = abs(beta[j]-1) if len(S) == 1 else abs(beta[j]**2-1)
            tot += math.prod(c+EU[i] for i in Sc)*pref*wS*mism
    return truth, Gm*th*tot, Gm, th

if __name__ == "__main__":
    ex, bd, th = expansion_r2([[0.30, 0.34, 0.27], [0.22, 0.25, 0.20]], 2)
    report("r=2, c=3, heterogeneous columns, k=2: bound dominates the exact distance", ex <= bd, f"exact {ex:.4e} <= bound {bd:.4e} (theta={th:.2f})")
    report("quoted: 1.11 against 1.4e-3, theta = 4.97", quoted_ok(bd, 1.11) and quoted_ok(ex, 1.4e-3) and quoted_ok(th, 4.97))
    ex0, bd0, th0 = expansion_r2([[0.30]*3, [0.22]*3], 2)
    report("exchangeable columns: distance and bound both zero", ex0 < 1e-12 and bd0 < 1e-12, f"exact {ex0:.1e}, bound {bd0:.1e}")
    ex3, bd3, th3 = expansion_r3([[0.30, 0.36], [0.22, 0.26], [0.40, 0.33]], (1, 1))
    report("r=3, c=2, heterogeneous columns, k=(1,1): bound dominates the exact distance", ex3 <= bd3, f"exact {ex3:.4e} <= bound {bd3:.4e} (theta={th3:.2f})")
    quoted = {0.0: (0.0, 0.0, 1.037), 0.02: (0.00919, 0.163, 1.038), 0.05: (0.0226, 0.407, 1.040), 0.10: (0.0437, 0.810, 1.044)}
    for eta, (et, eb, eth) in quoted.items():
        tr, bd, Gm, th = wedge(eta)
        ok = bd >= tr-1e-12 and quoted_ok(tr, et) and quoted_ok(bd, eb) and quoted_ok(th, eth) and quoted_ok(Gm, 0.0160)
        report(f"wedge eta={eta:.2f}: exact {tr:.5f}, bound {bd:.4f}" + (f", ratio {bd/tr:.1f}" if tr else ", both zero at homogeneity") + f" (quoted {et}, {eb})", ok, f"Gamma {Gm:.4f}, theta {th:.4f}")


==> anc/verify_companion/thm_3_19_colexpansion_at_scale.py <==
"""Theorem 3.19 at scale: the obstruction recorded in the Introduction ('What the certificates do not reach'), in
Section 4 ('The general contingency table') and in Open Problem 6.  Theorem 3.19 at r = 2, c = 3 in product form
y_ij = q_i beta_j with the column factors beta = (19/20, 21/20, 1) fixed and the row means growing: the unconditional
moments nu^b >= c grow with the means while the exact distance stays small.  Quoted: the certificate Gamma theta Sigma
is 2.01 at q = (2/3, 3/5), row means (6.1, 4.5) (Gamma = 0.197, theta = 2.91), and 25.8 at q = (8/9, 6/7), row means
(27.4, 19.4) (Gamma = 0.109, theta = 4.25), against exact distances 0.0034 and 0.053; its floor Gamma Sigma (theta
replaced by 1) is 0.690 and 6.09, passing one between the two."""
import itertools, math
import numpy as np
from common import *

geom = geom_pmf

def certificate(q, beta, k, N):
    """Theorem thm:colexpansion at r = 2 for y_ij = q_i beta_j, conditioning on U_1 - U_2 = k.
    Returns (exact distance, Gamma, Sigma, theta): the bound is Gamma*theta*Sigma and its floor is Gamma*Sigma."""
    r, c = 2, len(beta); Y = [[q[i]*beta[j] for j in range(c)] for i in range(r)]
    rows = [conv([geom(Y[i][j], N) for j in range(c)], N) for i in range(r)]
    joint = np.array([rows[1][n]*rows[0][n+k] if n+k <= N else 0.0 for n in range(N+1)]); Pk = joint.sum(); W = joint/Pk
    w = q[0]*q[1]; H = HNB((k, 0), c, w, N)
    assert H.tail_mass_ok() and rows[0][-1] < 1e-12 and rows[1][-1] < 1e-12
    exact = tv(W, H.p)
    theta = 0.0                                   # sup over reduced systems (|L| <= r columns removed, L = {} included) and s
    for size in (0, 1, 2):
        for L in itertools.combinations(range(c), size):
            keep = [j for j in range(c) if j not in L]
            rr = [conv([geom(Y[i][j], N) for j in keep], N) if keep else np.eye(1, N+1)[0] for i in range(r)]
            for s in range(-N, N+1):
                ps = sum(rr[1][n]*rr[0][n+s] for n in range(N+1) if 0 <= n+s <= N)
                theta = max(theta, ps/Pk)
    EU = [sum(y/(1-y) for y in Y[i]) for i in range(r)]
    nu = lambda T: math.prod(c+EU[i] for i in T)
    Sigma = 0.0
    for S in ((0,), (1,), (0, 1)):
        Sc = [i for i in range(r) if i not in S]; wS = math.prod(q[i] for i in S)
        Sigma += nu(Sc)*sum(math.prod(1/(1-Y[i][j]) for i in S)*wS*abs(beta[j]**len(S)-1) for j in range(c))
    return exact, H.gamma_exact(), Sigma, theta, EU

if __name__ == "__main__":
    beta = (19/20, 21/20, 1.0)
    for q, N, floor_q in (((2/3, 3/5), 250, 0.6895), ((8/9, 6/7), 500, 6.086)):
        ex, Gm, Sg, th, EU = certificate(q, beta, 1, N)
        floor = Gm*Sg; cert = Gm*th*Sg
        report(f"q=({q[0]:.4f},{q[1]:.4f}), row means ({EU[0]:.1f},{EU[1]:.1f}): floor Gamma*Sigma = {floor:.4f} (quoted {floor_q})",
               abs(floor-floor_q) < 2e-3*max(1, floor_q), f"Gamma {Gm:.4e}, Sigma {Sg:.1f}")
        report(f"    exact distance {ex:.4e} <= certificate Gamma*theta*Sigma = {cert:.3f} (theta {th:.2f})", ex <= cert and th >= 1)
    ex1, Gm1, Sg1, th1, _ = certificate((2/3, 3/5), beta, 1, 250)
    ex2, Gm2, Sg2, th2, _ = certificate((8/9, 6/7), beta, 1, 500)
    report("quoted: certificates 2.01 and 25.8 (Gamma 0.197, 0.109; theta 2.91, 4.25; floors 0.690, 6.09) against 0.0034 and 0.053",
           quoted_ok(Gm1*th1*Sg1, 2.01) and quoted_ok(Gm2*th2*Sg2, 25.8) and quoted_ok(th1, 2.91) and quoted_ok(th2, 4.25) and quoted_ok(Gm1, 0.197) and quoted_ok(Gm2, 0.109)
           and quoted_ok(Gm1*Sg1, 0.690) and quoted_ok(Gm2*Sg2, 6.09) and quoted_ok(ex1, 0.0034) and quoted_ok(ex2, 0.053),
           f"certificates {Gm1*th1*Sg1:.2f}, {Gm2*th2*Sg2:.1f}; thetas {th1:.2f}, {th2:.2f}; floors {Gm1*Sg1:.3f}, {Gm2*Sg2:.3f}; distances {ex1:.4f}, {ex2:.4f}")


==> anc/verify_companion/thm_3_22_aggconv.py <==
"""Theorem 3.22 (The rate moments of the convolution): for independent X_1, ..., X_r and independent
N_i ~ HNB(kappa^(i), c, w_i), d_TV(sum X_i, sum N_i) <= sum_i [Lambda_i w_i beta_{b,i} d_W(X_i^b+1, X_i^d) +
Gamma_i |beta_{d,i} - w_i beta_{b,i}|], each bracket the bound of Theorem 3.12 for X_i, with Lambda_i replaced by the
proved 2 Gamma_i.  X_1, X_2 the conditioned levels of two heterogeneous arrays (not HNB laws), at the matched w_i*
and at unmatched w_i; also the contraction d_TV(X_1 + Y, N_1 + Y) <= d_TV(X_1, N_1) used in the proof."""
import numpy as np
from common import *
from thm_3_12_master import conditioned_level

if __name__ == "__main__":
    N = 220; shift = lambda q: np.concatenate([[0.0], q[:-1]])
    comps = ((([[0.30, 0.45, 0.27], [0.22, 0.25, 0.40]], (2,), 3)), (([[0.5, 0.3], [0.4, 0.45], [0.35, 0.2]], (1, 1), 2)))
    Xs = []; kaps = []; cs = []
    for Y, kvec, c in comps:
        W, kap = conditioned_level(Y, kvec, N); Xs.append(W); kaps.append(tuple(kap)); cs.append(c)
    V = conv(Xs, N)
    for mode in ("matched", "unmatched"):
        total = 0.0; Ns = []
        for W, kap, c, wu in zip(Xs, kaps, cs, (0.1, 0.05)):
            H0 = HNB(kap, c, 0.5, N); Wb, Wd, bb, bd = biasings(W, H0.b, H0.d); w = bd/bb if mode == "matched" else wu
            H = HNB(kap, c, w, N); assert H.tail_mass_ok(1e-9); Gm = H.gamma_exact()
            total += 2*Gm*w*bb*wass(shift(Wb), Wd) + Gm*abs(bd-w*bb); Ns.append(H.p)
        Vstar = conv(Ns, N); d = tv(V, Vstar)
        report(f"{mode} targets: d_TV(V, V*) = {d:.4f} <= sum of the brackets = {total:.4f}", d <= total + 1e-12)
    Y = geom_sum_pmf([0.3, 0.5], N); H1 = HNB(kaps[0], cs[0], 0.08, N)
    report("contraction: d_TV(X_1 + Y, N_1 + Y) <= d_TV(X_1, N_1)", tv(np.convolve(Xs[0], Y)[:N+1], np.convolve(H1.p, Y)[:N+1]) <= tv(Xs[0], H1.p) + 1e-12)


==> anc/verify_companion/thm_3_26_expansion.py <==
"""Theorem 3.26 (Dependency expansion) for columns with arbitrary within-column laws on a finite support: the bound
(eq. expansion), with every constant computed from its definition -- the exact Gamma and Lambda of HNB(kappa, c, w),
the coupling costs eta by exact l1 optimal transport (a minimum-cost flow on the lattice), the weight costs delta, the moments
nu^b, and theta, tau_1, omega on the window of Definition 3.18 (the lattice box hull) -- dominates the exact distance of
L(U_r | D = k) from HNB on 24 random arrays (r in {2, 3}, c in {2, 3}, supports {0,1}^r or {0,1,2}^r, half of the
columns capped product-geometric and half arbitrary), and on an array whose columns carry the maximal dependence."""
import itertools, random, math
import numpy as np
from common import *

def random_system(trial, rnd):
    r = rnd.choice([2, 2, 3]); c = rnd.choice([2, 3]); supp = rnd.choice([1, 2]); cols = []
    for j in range(c):
        pts = list(itertools.product(range(supp+1), repeat=r))
        if rnd.random() < 0.5:
            y = [rnd.uniform(0.1, 0.8) for _ in range(r)]
            law = {z: float(math.prod((1-y[i])*y[i]**z[i]/(1-y[i]**(supp+1)) for i in range(r))) for z in pts}
        else:
            m = np.random.default_rng(trial*10+j).random(len(pts)); m /= m.sum(); law = dict(zip(pts, m))
        cols.append(law)
    kvec = [rnd.randint(0, 1) for _ in range(r-1)]; q = [rnd.uniform(0.2, 0.7) for _ in range(r)]
    return r, c, cols, kvec, q

if __name__ == "__main__":
    rnd = random.Random(7); worst = 0.0; done = 0; trial = 0
    while done < 24:
        trial += 1; r, c, cols, kvec, q = random_system(trial, rnd)
        res = expansion_bound(cols, r, kvec, q)
        if res["Pk"] < 1e-6: continue
        done += 1; worst = max(worst, res["dtv"]/res["bound"])
        assert res["dtv"] <= res["bound"] + 1e-9, (trial, res["dtv"], res["bound"])
        if done % 8 == 0:
            print(f"    trial {trial}: r={r} c={c} k={kvec}: d_TV={res['dtv']:.4f} bound={res['bound']:.4f} Gamma={res['Gamma']:.3f} Lambda={res['Lambda']:.3f} theta={res['theta']:.2f} tau_1={res['tau1']:.2f} omega={res['omega']:.2f}")
    report("eq. (expansion) holds on 24 random arrays with arbitrary column laws", True, f"largest ratio d_TV/bound = {worst:.4f}")
    # maximal dependence: each column puts its mass on the diagonal {(0,0),(1,1),(2,2)}
    cols = [{(0, 0): 0.5, (1, 1): 0.3, (2, 2): 0.2}, {(0, 0): 0.4, (1, 1): 0.4, (2, 2): 0.2}]
    res = expansion_bound(cols, 2, (0,), (0.4, 0.5))
    report("comonotone columns (mass on the diagonal), k = 0: bound dominates the distance", res["dtv"] <= res["bound"] + 1e-9, f"d_TV={res['dtv']:.4f} bound={res['bound']:.4f}")


==> anc/verify_companion/thm_3_29_tvregister.py <==
"""Theorem 3.29 (TV register): for independent capped geometric entries, d_TV(W, HNB(kappa, c, w)) is bounded by
(eq. expansion) with the costs of Corollaries 3.27 and 3.28.  On a 2 x 3 array of capped geometrics (caps 2 and 3,
homogeneous parameters y_i across the columns, reference q_i = y_i so that the closed-form costs of Corollary 3.28
apply): the register bound with the closed-form costs (delta exact, eta replaced by min{L, E(y, L)}, the pair costs by
their telescoped bounds) is at least the bound with the exact costs, which is at least the exact distance; and on a
heterogeneous capped array with the exact costs."""
import itertools, math
from fractions import Fraction as Fr
import numpy as np
from common import *
from cor_3_28_capped import capped_costs_exact

def capped_column(ys, Ls):
    marg = [np.array([(1-y)*y**t for t in range(L+1)])/sum((1-y)*y**t for t in range(L+1)) for y, L in zip(ys, Ls)]
    return {z: float(math.prod(marg[i][z[i]] for i in range(len(ys)))) for z in itertools.product(*[range(L+1) for L in Ls])}

if __name__ == "__main__":
    r, c = 2, 3; ys = (0.4, 0.55); Ls = (2, 3); kvec = (1,); q = ys
    cols = [capped_column(ys, Ls) for _ in range(c)]
    res = expansion_bound(cols, r, kvec, q, product=True)
    # the closed-form register: singleton costs from Corollary 3.28, pair costs by the telescoped bounds
    E = [float(capped_costs_exact(Fr(y).limit_denominator(100), L)[2]) for y, L in zip(ys, Ls)]
    dl = [float(capped_costs_exact(Fr(y).limit_denominator(100), L)[0]) for y, L in zip(ys, Ls)]
    EX1 = [float((np.arange(L+1)*np.array([(1-y)*y**t for t in range(L+1)])/sum((1-y)*y**t for t in range(L+1))).sum()) + 1 for y, L in zip(ys, Ls)]
    eta_c = {(0,): min(Ls[0], E[0]), (1,): min(Ls[1], E[1]), (0, 1): min(Ls[0], E[0]) + min(Ls[1], E[1])}
    delta_c = {(0,): dl[0], (1,): dl[1], (0, 1): dl[0]*EX1[1] + dl[1]*EX1[0]}
    chi1 = {(0,): EX1[0], (1,): EX1[1], (0, 1): EX1[0]*EX1[1]}
    w = math.prod(q); subsets = [(0,), (1,), (0, 1)]
    H_c = {S: c*chi1[S]*eta_c[S] for S in subsets}; D_c = {S: c*delta_c[S] for S in subsets}
    reg = (res["theta"]*(1+2*res["omega"])*res["Lambda"] + 2*res["tau1"]*res["Gamma"])*w*sum(res["nub"][S]*H_c[S] for S in subsets) + res["Gamma"]*res["theta"]*sum(res["nub"][S]*D_c[S] for S in subsets)
    report(f"homogeneous capped array: d_TV {res['dtv']:.4f} <= exact-cost bound {res['bound']:.4f} <= closed-form register {reg:.4f}", res["dtv"] <= res["bound"] + 1e-9 and res["bound"] <= reg + 1e-9)
    ok = all(res["eta"][(S, j)] <= eta_c[S] + 1e-9 and res["delta"][(S, j)] <= delta_c[S] + 1e-9 for S in subsets for j in range(c))
    report("every exact cost lies below its closed-form register value", ok)
    cols2 = [capped_column((0.35, 0.5), (2, 3)), capped_column((0.45, 0.6), (3, 2)), capped_column((0.4, 0.55), (2, 2))]
    res2 = expansion_bound(cols2, r, (0,), (0.4, 0.55), product=True)
    report(f"heterogeneous capped array, exact costs: d_TV {res2['dtv']:.4f} <= {res2['bound']:.4f}", res2["dtv"] <= res2["bound"] + 1e-9)


==> anc/verify_companion/thm_4_04_sysmaster.py <==
"""Theorem 4.4 (Stein-system main theorem): for the interpolated pair (b~_mu, d~_mu) of the row-column system on the
2 x 3 array x = (0.92, 0.88), y = (0.96, 0.93, 0.90) (the tail assumption holds; inf d~ > 0), the target pi_{w,mu} is
summable, the exact factor Gamma~ is finite and equals the brute-force supremum, Lambda~ <= 2 Gamma~, and for W the
fiber shadow, d_TV(W, pi_{w,mu}) <= Lambda~ w beta_b~ d_W(W^b~+1, W^d~) + Gamma~ |beta_d~ - w beta_b~| at several
(w, mu), with Lambda~ replaced by 2 Gamma~ and also with the exact Lambda~."""
import random
import numpy as np
from common import *

if __name__ == "__main__":
    RC = RowColumn([0.92, 0.88], [0.96, 0.93, 0.90], 1, (2, 1), 90); W = RC.shadow; rnd = random.Random(7); shift = lambda q: np.concatenate([[0.0], q[:-1]])
    for mu in (0.0, 0.5, 1.0):
        b, d = RC.rates(mu); wst, _, _ = RC.defects(mu)
        report(f"mu={mu}: d~(0) = 0 and inf_{{n>=1}} d~(n) > 0", d(0) == 0 and min(d(m) for m in range(1, RC.M)) > 0, f"inf d~ = {min(d(m) for m in range(1, RC.M)):.3e}")
        for w in (0.6*wst, wst, min(1.0, 1.3*wst)):
            T = Target(b, d, w, RC.M-1); ratios = [w*b(m)/d(m+1) for m in range(RC.M-1)]
            Gm = T.gamma_exact(); Gb, Lb = T.factors_brute(150, rnd); Lx = T.lambda_exact()
            Wb, Wd, bb, bd = biasings(W, b, d); dw = wass(shift(Wb), Wd); dist = tv(W, T.p)
            b2 = 2*Gm*w*bb*dw + Gm*abs(bd-w*bb); bx = Lx*w*bb*dw + Gm*abs(bd-w*bb)
            report(f"mu={mu}, w={w:.3f}: ratios eventually < 1; Gamma~ = {Gm:.4g} (brute {Gb:.4g}); Lambda~ = {Lx:.4g} <= 2 Gamma~; d_TV {dist:.4f} <= {bx:.4f} (exact Lambda~) <= {b2:.4f} (2 Gamma~)",
                   max(ratios[len(ratios)//2:]) < 1 and abs(Gm-Gb) < 1e-9*max(1, Gm) and Lx <= 2*Gm + 1e-12 and dist <= bx + 1e-12 and bx <= b2 + 1e-12)


==> anc/verify_companion/thm_4_05_sysmatch.py <==
"""Theorem 4.5 (Simultaneous matching) on the row-column system of the 2 x 3 array x = (0.92, 0.88),
y = (0.96, 0.93, 0.90): (i) at w*(mu) = beta_d~/beta_b~ the rate term vanishes; (ii) zeta(mu) = E S(W^d~) - E S(W^b~+1)
is continuous, zeta(0) and zeta(1) have opposite signs, the root mu* = 0.866 (quoted; w* = 0.664), and at
(w*(mu*), mu*) the defects for g = 1 and g = S both vanish; (iii) the log-normalizer log Z(log w, mu) of the family
has a positive definite Hessian (strict convexity), so the moment map (E k, E S) is injective on a grid."""
import math
import numpy as np
from common import *

if __name__ == "__main__":
    RC = RowColumn([0.92, 0.88], [0.96, 0.93, 0.90], 1, (2, 1), 90); W = RC.shadow; S = np.array(RC.S)
    for mu in (0.0, 0.5, 1.0):
        wst, zeta, (b, d) = RC.defects(mu); Wb, Wd, bb, bd = biasings(W, b, d)
        report(f"(i) mu={mu}: w* = beta_d~/beta_b~ = {wst:.4f} annihilates the rate defect", abs(wst*bb - bd) < 1e-12*bd)
    grid = np.linspace(0, 1, 21); zetas = [RC.defects(mu)[1] for mu in grid]
    report("(ii) zeta(0) and zeta(1) have opposite signs; zeta continuous on the grid", zetas[0]*zetas[-1] < 0 and max(abs(zetas[i+1]-zetas[i]) for i in range(20)) < 0.2*max(abs(z) for z in zetas) + 1e-9, f"zeta(0) = {zetas[0]:.4f}, zeta(1) = {zetas[-1]:.4f}")
    lo, hi = next((grid[i], grid[i+1]) for i in range(20) if zetas[i]*zetas[i+1] < 0)
    for _ in range(45):
        mid = (lo+hi)/2; lo, hi = (mid, hi) if RC.defects(lo)[1]*RC.defects(mid)[1] > 0 else (lo, mid)
    mus = (lo+hi)/2; wst, zs, (b, d) = RC.defects(mus); Wb, Wd, bb, bd = biasings(W, b, d)
    defect_1 = wst*bb - bd; defect_S = wst*bb*float((np.concatenate([[0], Wb[:-1]])*S).sum()) - bd*float((Wd*S).sum())
    report(f"(ii) root mu* = {mus:.4f}, w* = {wst:.4f}: the defects for g = 1 and g = S vanish", abs(defect_1) < 1e-10*bd and abs(defect_S) < 1e-8*bd, f"defects {defect_1:.1e}, {defect_S:.1e}")
    report("quoted: mu* = 0.866, w* = 0.664", quoted_ok(mus, 0.866) and quoted_ok(wst, 0.664))
    # (iii) strict convexity of log Z on (log w, mu): the Hessian is the covariance matrix of (m, S) under pi_{w,mu}
    m = np.arange(RC.M); ok = True; eig_min = math.inf
    for w in (0.3, 0.6, 0.9):
        for mu in (0.0, 0.5, 1.0):
            p = RC.family(w, mu); cov = np.cov(np.vstack([m, S]), aweights=p, ddof=0); ev = np.linalg.eigvalsh(cov); eig_min = min(eig_min, ev.min()); ok &= ev.min() > 1e-6
    report("(iii) the Hessian of log Z, the covariance of (m, S(m)), is positive definite on a grid of (w, mu)", ok, f"smallest eigenvalue {eig_min:.3e}")


==> anc/verify_companion/thm_4_12_tablemaster.py <==
"""Theorem 4.12 (Row-column main theorem for contingency tables): for the fiber shadow P_bullet of the 2 x 3 array
x = (0.92, 0.88), y = (0.96, 0.93, 0.90) (odds near one, so that the shadow spreads over its progression), at the ratio
match w*(mu), d_TV(P_bullet, pi_{w*(mu),mu}) <= Lambda~ w* beta_b~ d_W(P^b~+1, P^d~) with Lambda~ replaced by its proved
bound 2 Gamma~ (the second bound of Theorem 2.6(iii) needs d <= b, which the canonical column pair violates).  Quoted:
382, 3.49, 0.108 at mu = 0, 1/2, 1 against the exact distances 0.220, 0.072, 0.018, with Gamma~ = 1.4e-4, 0.013, 1.14
and the exact Lambda~ = 1.4e-4, 0.013, 1.02; the tail assumption w* rho_1^{1-mu} rho_2^mu < 1 eventually."""
import numpy as np
from common import *

if __name__ == "__main__":
    RC = RowColumn([0.92, 0.88], [0.96, 0.93, 0.90], 1, (2, 1), 90); W = RC.shadow; shift = lambda q: np.concatenate([[0.0], q[:-1]]); out = {}
    for mu, qb, qd, qG, qL in ((0.0, 382, 0.220, 1.4e-4, 1.4e-4), (0.5, 3.49, 0.072, 0.013, 0.013), (1.0, 0.108, 0.018, 1.14, 1.02)):
        wst, _, (b, d) = RC.defects(mu); T = Target(b, d, wst, RC.M-1); Wb, Wd, bb, bd = biasings(W, b, d)
        Gm = T.gamma_exact(); Lx = T.lambda_exact(); dW = wass(shift(Wb), Wd); bound = 2*Gm*wst*bb*dW; dist = tv(W, T.p)
        ratios = [wst*RC.rho1c[m]**(1-mu)*RC.rho2c[m]**mu for m in range(RC.M-1)]
        report(f"mu={mu}: w* = {wst:.3f}, tail assumption holds; d_TV {dist:.4f} <= {bound:.4f} (Lambda~ <= 2 Gamma~ = {2*Gm:.3e}; exact Lambda~ {Lx:.3e})",
               max(ratios[len(ratios)//2:]) < 1 and dist <= bound + 1e-12 and Lx <= 2*Gm + 1e-12)
        report(f"    quoted: bound {qb}, distance {qd}, Gamma~ {qG}, Lambda~ {qL}", quoted_ok(bound, qb) and quoted_ok(dist, qd) and quoted_ok(Gm, qG) and quoted_ok(Lx, qL))


==> anc/verify_companion/thm_4_13_system.py <==
"""Theorem 4.13 (Stein system summary): the bound of Theorem 4.12 at the ratio match with Lambda~ <= 2 Gamma~ and
Gamma~ explicit; at the endpoints the one-sided rate defects are the covariances of Corollary 4.11; and the bound
localizes at the atom k* to a two-sided estimate of P_bullet(k*) = |T(r*, c*)| Omega^{(k*-k_0)/h} / sum (Proposition
4.9): |P_bullet(k*) - pi_{w*,mu}(k*)| <= the bound, on the 2 x 3 instance x = (0.92, 0.88), y = (0.96, 0.93, 0.90) for
the margins r* = (5, 4), c* = (4, 3, 2) of the progression."""
import numpy as np
from common import *

if __name__ == "__main__":
    RC = RowColumn([0.92, 0.88], [0.96, 0.93, 0.90], 1, (2, 1), 90); W = RC.shadow; shift = lambda q: np.concatenate([[0.0], q[:-1]])
    kstar = 4; m = RC.ks.index(kstar); rstar, cstar = RC.margins(kstar)
    print(f"    the atom k* = {kstar}: margins r* = {tuple(rstar)}, c* = {tuple(cstar)}, |T(r*,c*)| = {RC.count(rstar, cstar)}, P_bullet(k*) = {W[m]:.5f}")
    for mu in (0.0, 0.5, 1.0):
        wst, _, (b, d) = RC.defects(mu); T = Target(b, d, wst, RC.M-1); Wb, Wd, bb, bd = biasings(W, b, d)
        Gm = T.gamma_exact(); bound = 2*Gm*wst*bb*wass(shift(Wb), Wd); dist = tv(W, T.p)
        report(f"mu={mu}: d_TV {dist:.4f} <= {bound:.4f}; at the atom |P_bullet(k*) - pi(k*)| = {abs(W[m]-T.p[m]):.4f} <= bound", dist <= bound + 1e-12 and abs(W[m]-T.p[m]) <= bound + 1e-12)

